Stochastic Sequential Search in Very-High-Dimensional Feature Selection

Sequential subset search -- forward selection with floating backtracking and its descendants -- remains the quality reference in feature selection, but every member of the family sweeps the full pool of remaining candidate features at each step, which excludes it from very-high-dimensional problems; there, only individual-feature ranking remains practical, and it models feature interplay weakly or not at all. We introduce a budgeted sampled step operator pair that replaces the full sweeps by a fixed number of candidate evaluations per step. Candidates are drawn by temperature-controlled softmax sampling from dependency-aware per-feature statistics learned online from every criterion evaluation the search performs, guarded by a uniform exploration floor; per-step cost becomes independent of dimensionality. Substituting the operators turns any sequential method into its stochastic counterpart, defining the Stochastic Sequential Search (SSS) family; we study the stochastic counterpart of floating search, sSFFS. On 500-dimensional madelon, sSFFS retains at least 97% of the full-SFFS criterion value at every subset size at about a quarter of its evaluations, while uniform sampling at the same budget collapses on madelon's synergistic features. On 5,000-dimensional gisette, far beyond full-SFFS reach, sSFFS exceeds the saturated criterion level of DAF and BIF ranking at matched budgets; holdout validation shows that at 500 training samples the binding constraint beyond the sequential frontier becomes the criterion, not the search. On 10,105-dimensional reuters, under a trustworthy multinomial filter criterion, sSFFS dominates BIF and DAF on the search objective and on holdout accuracy at every subset size, in about two minutes of single-core evaluation work. A verified standalone implementation accompanies the paper.

==> anc/README.md <==
# Ancillary files — "Stochastic Sequential Search in Very-High-Dimensional Feature Selection"

P. Somol, J. Grim. These files make the paper's method and experiments
reproducible from the submission itself.

## ssffs/ — standalone reference implementation of sSFFS

A self-contained, dependency-free single-file C++17 implementation of the
paper's primary instance (sSFFS), covering both criterion stacks used in
the experiments (1-NN wrapper with k-fold cross-validation; multinomial
Bhattacharyya filter), including data splitting and the portable random
generator. It is verified to reproduce the Feature Selection Toolbox 4
(FST4) implementation bit for bit at matched seeds — same data split,
search trajectory, criterion values, selected subsets and evaluation
counts. See `ssffs/README.md` for build/run instructions and
`ssffs/verify.sh` for the equivalence check. MIT license (`ssffs/LICENSE`).

## configs/ — FST4 CLI configuration files of the experiments

One config per dataset and role, for madelon, gisette, and reuters. Run as
`fst4 --config <file> [--seed N]` from the FST4 distribution root (data
paths are relative).

- `*_sffs_*.cfg` — the sequential-search base stack (data, split protocol,
  scaling, criterion, floating search). Run as-is it is the full-sweep
  reference; on gisette the full sweep is run under an external ~30-minute
  wall cap to establish the feasibility frontier reported in the paper.
- `*_bif.cfg` — BIF ranking (all singleton evaluations; prefixes
  holdout-validated; on reuters the target size is set per reported prefix
  size).
- `*_daf.cfg` — DAF ranking in the probe-based protocol of the paper
  (uniformly drawn probes scored by the same criterion, DAF-contrast
  ranking, prefixes holdout-validated; probe count = the consumed budget).

The budgeted (sSFFS) arms reuse the base stack of each dataset with the
sampled evaluator switched on; the paper's default ("winner")
configuration on madelon is exactly:

    fst4 --config madelon_sffs_knn.cfg \
         --evaluator sampled --step-cap 100 --step-cap-backward 50 \
         --step-explore 0.2 --step-tau 0 --step-decay 100 \
         --step-sampler softmax --step-stats zcontrast \
         --warmup-probes 200 --warmup-card 10 \
         --output json --progress json --seed 1

(gisette: warm-up 1000@25; reuters: warm-up 2000@25 on the multinomial
config — Sec. "Experimental Setup" of the paper. The ablation arms replace
`--step-sampler` / `--step-stats` / caps accordingly; the uncapped-backward
twin arms omit `--step-cap-backward`.)

## Data

The datasets are public and are not redistributed here. IMPORTANT: do not
convert the UCI downloads by hand — the paper's data files are class-major
reordered relative to the raw UCI row order, and the split generator
consumes samples in file order, so any other ordering silently yields
different splits and different numbers at the same seed.

- madelon, gisette (UCI Machine Learning Repository, CC BY 4.0):
  download the originals (madelon: the TRAINING part; gisette: the
  1000-row VALIDATION part — not the training part) and run
  `ssffs/uci2arff.py`, which performs the exact conversion and verifies
  the result against pinned SHA-256 checksums of the paper's files. The
  UCI URLs are listed in its header.
- reuters is INCLUDED here: `data/reuters_apte.arff.gz` (gunzip before
  use). It is not a UCI dataset and cannot be rebuilt from public
  sources: an anonymized derived term matrix (attributes a1..a10105,
  classes cls0..cls32 — no vocabulary, no article text) of the
  Reuters-21578 text categorization collection, Distribution 1.0.
  RESEARCH USE ONLY — the terms in `data/REUTERS-NOTICE.txt` (and in the
  file's own header) travel with every copy.

FST4 itself is scheduled for public release (its distribution bundles all
three datasets ready to run, so the FST4 configs above need no conversion
at all); until then the standalone implementation reproduces every
method-side result of the paper exactly.


==> anc/configs/gisette_bif.cfg <==
data="data/gisette_valid_nips_5000.trn"
splitter="randrand"
rr-splits=1
rr-train=50
rr-test=50
splitter2="cv"
splitter2-cv-folds=3
scaler="to01"
criterion="wrapper-knn"
knn-k=1
knn-distance="L2"
search="bif"
target-d=300
validate="same"
seed=1
output="json"
progress="json"


==> anc/configs/gisette_daf.cfg <==
data="data/gisette_valid_nips_5000.trn"
splitter="randrand"
rr-splits=1
rr-train=50
rr-test=50
splitter2="cv"
splitter2-cv-folds=3
scaler="to01"
criterion="wrapper-knn"
knn-k=1
knn-distance="L2"
search="montecarlo"
mc-trials=10000
mc-card-min=1
mc-card-max=50
tracker="feature-stats"
daf-rank=0
daf-count=300
daf-validate-every=5
validate="same"
seed=1
output="json"
progress="json"


==> anc/configs/gisette_sffs_knn.cfg <==
data="data/gisette_valid_nips_5000.trn"
splitter="randrand"
rr-splits=1
rr-train=50
rr-test=50
splitter2="cv"
splitter2-cv-folds=3
scaler="to01"
criterion="wrapper-knn"
knn-k=1
knn-distance="L2"
search="sffs"
target-d=0
validate="same"
seed=1
output="json"
progress="json"


==> anc/configs/madelon_bif.cfg <==
data="data/madelon_train_nips_500.trn"
splitter="randrand"
rr-splits=1
rr-train=50
rr-test=50
splitter2="cv"
splitter2-cv-folds=3
scaler="to01"
criterion="wrapper-knn"
knn-k=1
knn-distance="L2"
search="bif"
target-d=150
validate="same"
seed=1
output="json"
progress="json"


==> anc/configs/madelon_daf.cfg <==
data="data/madelon_train_nips_500.trn"
splitter="randrand"
rr-splits=1
rr-train=50
rr-test=50
splitter2="cv"
splitter2-cv-folds=3
scaler="to01"
criterion="wrapper-knn"
knn-k=1
knn-distance="L2"
search="montecarlo"
mc-trials=10000
mc-card-min=1
mc-card-max=50
tracker="feature-stats"
daf-rank=0
daf-count=150
daf-validate-every=1
validate="same"
seed=1
output="json"
progress="json"


==> anc/configs/madelon_sffs_knn.cfg <==
data="data/madelon_train_nips_500.trn"
splitter="randrand"
rr-splits=1
rr-train=50
rr-test=50
splitter2="cv"
splitter2-cv-folds=3
scaler="to01"
criterion="wrapper-knn"
knn-k=1
knn-distance="L2"
search="sffs"
target-d=0
validate="same"
seed=1
output="json"
progress="json"


==> anc/configs/reuters_bif.cfg <==
data="data/reuters_apte.arff"
splitter="randrand"
rr-splits=1
rr-train=50
rr-test=40
scaler="void"
criterion="multinom-bhattacharyya"
search="bif"
target-d=500
validate="multinom"
seed=1
output="json"
progress="json"


==> anc/configs/reuters_daf.cfg <==
data="data/reuters_apte.arff"
splitter="randrand"
rr-splits=1
rr-train=50
rr-test=40
scaler="void"
criterion="multinom-bhattacharyya"
search="montecarlo"
mc-trials=10000
target-d=25
tracker="feature-stats"
daf-rank=0
daf-count=500
daf-validate-every=5
validate="multinom"
seed=1
output="json"
progress="json"


==> anc/configs/reuters_sffs_multinom.cfg <==
data="data/reuters_apte.arff"
splitter="randrand"
rr-splits=1
rr-train=50
rr-test=40
scaler="void"
criterion="multinom-bhattacharyya"
search="sffs"
target-d=500
seed=1
output="json"
progress="json"


==> anc/data/REUTERS-NOTICE.txt <==
reuters_apte.arff.gz — the reuters dataset of the paper's experiments
======================================================================

This is a derived representation of the Reuters-21578 text categorization
test collection, Distribution 1.0, "Apte" (ModApte) split, compiled by
David D. Lewis. Current location of the original collection:

    https://www.daviddlewis.com/resources/testcollections/reuters21578/

Copyright and terms (they travel with every copy of this file):

    The copyright for the text of the newswire articles and Reuters
    annotations in the Reuters-21578 collection resides with Reuters Ltd.
    Reuters Ltd. and Carnegie Group, Inc. have agreed to allow the free
    distribution of this data FOR RESEARCH PURPOSES ONLY. Publications
    based on it should acknowledge its use, refer to the collection by
    the name "Reuters-21578, Distribution 1.0", and inform readers of
    its current location.

THIS RESTRICTION IS NARROWER THAN THE LICENSES OF THE OTHER ACCOMPANYING
FILES: this data file is for research use only.

Modification: the collection is converted to a sparse ARFF term-frequency
matrix — 8941 documents, 10105 numeric term features, 33 categories. The
representation is ANONYMIZED: attributes are named a1..a10105 and classes
cls0..cls32, so neither the vocabulary nor the category labels are part
of the file and no article text can be reconstructed from it.

sha256 of the uncompressed reuters_apte.arff:
    4b22e0e94f53993595f5fa80c7eca0b5dbda0ec80423ac2e31861e156ea1834a


==> anc/ssffs/LICENSE <==
MIT License

Copyright (c) 2026 Institute of Information Theory and Automation,
The Czech Academy of Sciences (UTIA)

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/ssffs/README.md <==
# Standalone sSFFS — accompanying code for the paper

This directory contains a **self-contained, single-file implementation of
sSFFS** (Stochastic Sequential Forward Floating Search), the method
contributed by the paper *"Stochastic Sequential Search in
Very-High-Dimensional Feature Selection"* (P. Somol, J. Grim). It exists so
that the paper's method and experiments are reproducible from the paper's
own accompanying material alone, independent of the release schedule of the
full Feature Selection Toolbox 4 (FST4), whose CLI is the implementation
the experiments were run with.

It is **not a port approximation**: the standalone is verified to
reproduce the FST4 reference implementation **bit for bit** — the same
seed yields the same data split, the same proposal draws, the same
criterion values, the same per-improvement solution trace, the same final
subset and the same evaluation counts (see *Verification* below).

## Contents

| file | purpose |
|---|---|
| `ssffs.cpp` | the complete implementation (C++17, no dependencies) |
| `uci2arff.py` | builds the paper's exact madelon/gisette ARFF files from the UCI-repository originals (sha256-verified: row order and class mapping pinned) |
| `trn2arff.py` | converts FST TRN-format data files (as bundled with the FST4 distribution) to ARFF |
| `verify.sh` | the equivalence check against the FST4 CLI (requires an FST4 build) |

## Build

Use the exact flags — they pin floating-point behaviour (no FP contraction,
no fast-math), which the bit-reproducibility claim depends on:

```
c++ -std=c++17 -O2 -funroll-loops -ffp-contract=off -DNDEBUG -o ssffs ssffs.cpp
```

## What it implements

The two experiment configurations of the paper, and only those:

* **sSFFS**: the classic SFFS schedule with the budgeted sampled operator
  pair substituted for the exhaustive sweeps — softmax proposal sampling
  from online batch-standardized dependency-aware statistics with
  exponential forgetting, a uniform exploration floor, independent forward
  (`--step-cap`) and backward (`--step-cap-backward`) budgets (backward
  budget 0 = exact floating correction), warm-up probes
  (`--warmup-probes N --warmup-card C`), optional frontier restriction
  (`--sffs-delta`), and the paper's ablation switches
  (`--step-sampler softmax|uniform|topk`, `--step-frozen`,
  `--step-cap-frac`).
* **Criterion (a), wrapper**: k-NN classification accuracy (Euclidean
  metric), estimated by k-fold cross-validation on the training part of a
  random class-stratified train/test split (`--cv-folds`).
* **Criterion (b), filter**: multinomial Bhattacharyya distance estimated
  on the training part of a random class-stratified train/test split.
* **Data**: ARFF only (dense or sparse rows, numeric features, one nominal
  `class` attribute). **Do not convert the UCI downloads yourself** —
  the paper's files are class-major reordered relative to the raw UCI row
  order, and the split generator consumes samples in file order, so any
  other ordering silently yields different splits and different numbers at
  the same seed. `uci2arff.py` performs the exact conversion and verifies
  the result by pinned SHA-256 (it also catches the classic trap: gisette
  uses the 1000-row VALIDATION part, not the 6000-row training part).
* **Randomness**: an own 5-line portable PRNG (the Windows-UCRT `rand()`
  recurrence), so `--seed` pins the split and the whole trajectory on
  every platform — the same convention FST4 uses.

Everything else in the FST4 CLI (other searches, criteria, splitters,
metrics, threading, report modes) is deliberately out of scope.

## Running the paper's configurations

Wrapper configuration (madelon; bounded run, target size 20, frontier 25).
First download the four UCI originals listed in the `uci2arff.py` header
(madelon training part, gisette validation part), then:

```
python3 uci2arff.py madelon <download-dir> madelon.arff
./ssffs --data madelon.arff \
        --rr-train 50 --rr-test 50 --cv-folds 3 --scaler to01 \
        --criterion wrapper-knn --knn-k 1 \
        --target-d 20 --sffs-delta 5 \
        --step-cap 100 --step-cap-backward 50 \
        --warmup-probes 200 --warmup-card 10 --seed 1
```

Filter configuration (reuters; bounded run, target size 25, frontier 30).
`reuters_apte.arff` is not a UCI dataset and cannot be rebuilt from public
sources — it is the anonymized derived term matrix of Reuters-21578,
Distribution 1.0. It is provided gzipped in the paper's accompanying
material (`anc/data/reuters_apte.arff.gz`; RESEARCH USE ONLY — the notice
file beside it states the terms) and ships with the FST4 distribution:

```
./ssffs --data reuters_apte.arff \
        --rr-train 50 --rr-test 40 --scaler void \
        --criterion multinom-bhattacharyya \
        --target-d 25 --sffs-delta 5 \
        --step-cap 100 --step-cap-backward 50 \
        --warmup-probes 2000 --warmup-card 25 --seed 1
```

The paper's full-scale runs use the same knobs with the paper's budgets and
target sizes (Section "Experimental Setup"); `--target-d 0` runs in
d-optimizing mode over the unrestricted frontier. Output: one JSON line
per improved solution on stderr (`{"event":"solution","value":...,
"d":...,"features":[...]}` — the anytime log the paper's curves are
harvested from), a final JSON result on stdout, and the `F/B order`
step diagnostics on stderr.

## Verification against FST4

`verify.sh` runs both implementations on both configurations at the same
seed and compares byte for byte: the solution trace, the step-order
diagnostic trace, the final subset, the criterion value (12 significant
digits) and the evaluation counts:

```
FST_BIN=path/to/fst4 DATA_DIR=path/to/data sh verify.sh
```

Verified 2026-07-28 on the paper's machine of record (Apple M1 Max, both
sides built with Apple clang under the fixed FP flags), seeds 1 and 2:

| configuration | solution trace | final subset | criterion value | evaluations |
|---|---|---|---|---|
| wrapper (madelon, d=20, Δ=5, seed 1) | 88 lines identical | identical (20 features) | 0.870980929707 both | 7,254 both |
| wrapper (madelon, d=20, Δ=5, seed 2) | 100 lines identical | identical (20 features) | 0.856966789313 both | 8,060 both |
| filter (reuters, d=25, Δ=5, seed 1) | 393 lines identical | identical (25 features) | 1.45662094486 both | 39,099 both |
| filter (reuters, d=25, Δ=5, seed 2) | 195 lines identical | identical (25 features) | 1.47413241303 both | 20,650 both |

Note the criterion-value equality is not merely at print precision: every
intermediate improvement in the trace and every step-winner order
statistic matches, which cannot happen unless every one of the tens of
thousands of criterion evaluations produced bit-identical doubles on both
sides.

## License

MIT License, Copyright (c) 2026 Institute of Information Theory and
Automation, The Czech Academy of Sciences (UTIA) — see [LICENSE](LICENSE).
The license text is also embedded in `ssffs.cpp` itself, so the single
file remains a complete, redistributable artifact on its own.


==> anc/ssffs/ssffs.cpp <==
/*=========================================================================
  ssffs.cpp — standalone Stochastic Sequential Forward Floating Search (sSFFS)

  Accompanying material for the paper
    "Stochastic Sequential Search in Very-High-Dimensional Feature Selection"
    (P. Somol, J. Grim).

  This is a SELF-CONTAINED reimplementation of the sSFFS experiment stack:
  it depends on nothing but a C++17 compiler and reproduces, bit for bit,
  the results of the reference implementation in the Feature Selection
  Toolbox 4 (FST4, http://fst.utia.cz) for the two criterion configurations
  used in the paper's experiments:

    (a) wrapper: k-NN classification accuracy estimated by k-fold
        cross-validation on the training part of a random train/test split;
    (b) filter: multinomial Bhattacharyya distance estimated on the
        training part of a random train/test split.

  The option surface is deliberately reduced to what the paper's experiments
  need. Data format: ARFF only (dense or sparse rows; numeric features;
  nominal class attribute named 'class'). Randomness: an own portable PRNG
  (the Windows-UCRT rand() recurrence), so a given --seed pins the data
  split and the whole search trajectory on every platform.

  Build (use the exact flags for bit-reproducibility of floating point):
      c++ -std=c++17 -O2 -funroll-loops -ffp-contract=off -DNDEBUG -o ssffs ssffs.cpp

  Example (the paper's wrapper configuration, bounded run):
      ./ssffs --data madelon_train_nips_500.arff \
              --rr-train 50 --rr-test 50 --cv-folds 3 --scaler to01 \
              --criterion wrapper-knn --knn-k 1 \
              --target-d 20 --sffs-delta 5 \
              --step-cap 100 --step-cap-backward 50 \
              --warmup-probes 200 --warmup-card 10 --seed 1

  Example (the paper's filter configuration, bounded run):
      ./ssffs --data reuters_apte.arff \
              --rr-train 50 --rr-test 40 --scaler void \
              --criterion multinom-bhattacharyya \
              --target-d 25 --sffs-delta 5 \
              --step-cap 100 --step-cap-backward 50 \
              --warmup-probes 2000 --warmup-card 25 --seed 1

  Output: one JSON line per improved solution on stderr
  ({"event":"solution",...}, identical to fst4 --progress json), a final
  JSON result on stdout ({"value","size","features","evaluations"}).

  Copyright (c) 2026 Institute of Information Theory and Automation,
  The Czech Academy of Sciences (UTIA)

  Licensed under the MIT License (the full text is reproduced below and in
  the accompanying LICENSE file, so this single file remains self-contained):

  Permission is hereby granted, free of charge, to any person obtaining a
  copy of this software and associated documentation files (the "Software"),
  to deal in the Software without restriction, including without limitation
  the rights to use, copy, modify, merge, publish, distribute, sublicense,
  and/or sell copies of the Software, and to permit persons to whom the
  Software is furnished to do so, subject to the following conditions:

  The above copyright notice and this permission notice shall be included
  in all copies or substantial portions of the Software.

  THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS
  OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
  MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
  IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
  CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
  TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
  SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
=========================================================================*/

#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <cctype>
#include <cmath>
#include <cassert>
#include <string>
#include <vector>
#include <memory>
#include <algorithm>
#include <iostream>
#include <sstream>

// ------------------------------------------------------------------ PRNG
// The Windows-UCRT rand() recurrence (LCG), 15-bit output. Identical to
// FST4's fst_rand(): after seed 1 the first five draws are
// 41, 18467, 6334, 26500, 19169.
static unsigned int g_rng_state = 1u;
static inline void ss_srand(unsigned int seed) { g_rng_state = seed; }
static inline int ss_rand() {
	g_rng_state = g_rng_state * 214013u + 2531011u;
	return (int)((g_rng_state >> 16) & 0x7fff);
}
static const int SS_RAND_MAX = 32767;
static inline double frand() { return (double)ss_rand() / ((double)SS_RAND_MAX + 1.0); } // uniform [0,1)

// ------------------------------------------------------------------ ARFF
// Minimal ARFF reader covering the dialect the paper's data files use:
// numeric attributes (stored as float, exactly as the reference reader
// does — values are widened to double only when copied into the working
// array), one nominal attribute named 'class' (case-insensitive, quotes
// tolerated) anywhere in the attribute list, dense or sparse data rows,
// '%' comments and blank lines. Anything else is a fatal error.
struct ArffAttribute {
	std::string name;
	bool nominal = false;
	bool is_class = false;
	std::vector<std::string> values; // nominal value list
};

struct ArffData {
	unsigned int n_features = 0;             // non-class attributes
	unsigned int n_classes = 0;
	std::vector<unsigned int> class_size;    // per class
	std::vector<double> data;                // class-major [class][sample][feature]
};

static char *arff_trim(char *s) {
	char *e = s + strlen(s) - 1;
	while (e >= s && (*e == ' ' || *e == 9 || *e == 13 || *e == 10)) *e-- = 0;
	while (*s == ' ' || *s == 9 || *s == 13 || *s == 10) s++;
	return s;
}

static bool arff_read_line(FILE *f, std::vector<char> &buff) {
	size_t len = 0; buff[0] = 0;
	while (fgets(buff.data() + len, (int)(buff.size() - len), f) != nullptr) {
		len += strlen(buff.data() + len);
		if ((len > 0 && buff[len - 1] == '\n') || feof(f)) return true;
		if (len >= buff.size() - 2) buff.resize(2 * buff.size());
	}
	return len > 0;
}

static std::string upper(const std::string &s) {
	std::string r(s);
	for (char &c : r) c = (char)toupper((unsigned char)c);
	return r;
}

[[noreturn]] static void die(const std::string &msg) {
	std::cerr << "ssffs: " << msg << std::endl;
	std::exit(1);
}

static ArffData load_arff(const std::string &path) {
	FILE *f = fopen(path.c_str(), "rt");
	if (!f) die("cannot open '" + path + "'");
	std::vector<char> buff(8192);

	std::vector<ArffAttribute> attrs;
	int class_attr = -1;
	bool reading_data = false;

	// one record = all loaded attribute values (features as float, class id)
	struct Record { std::vector<float> feat; int cls = -1; };
	std::vector<Record> records;
	std::vector<int> feat_of_attr;   // attribute index -> feature position (-1 for class)
	unsigned int n_features = 0, n_classes = 0;

	auto prepare_attributes = [&]() {
		for (size_t i = 0; i < attrs.size(); i++) {
			const std::string un = upper(attrs[i].name);
			if ((un == "CLASS" || un == "'CLASS'") && attrs[i].nominal) {
				attrs[i].is_class = true;
				class_attr = (int)i;      // last match wins, as in the reference
			}
		}
		feat_of_attr.assign(attrs.size(), -1);
		for (size_t i = 0; i < attrs.size(); i++)
			if (!attrs[i].is_class) feat_of_attr[i] = (int)n_features++;
		if (class_attr < 0) die("no nominal 'class' attribute found");
		n_classes = (unsigned int)attrs[(size_t)class_attr].values.size();
	};

	// parse one attribute's value token into the record (mirrors readAttrValue)
	auto read_attr_value = [&](size_t ai, Record &rec, char *value) {
		ArffAttribute &a = attrs[ai];
		if (!a.nominal) {
			float v;
			if (sscanf(value, "%f", &v) != 1) die("bad numeric value '" + std::string(value) + "' for attribute " + a.name);
			rec.feat[(size_t)feat_of_attr[ai]] = v;
		} else {
			int val = -1;
			for (size_t j = 0; j < a.values.size(); j++)
				if (a.values[j] == value) { val = (int)j; break; }
			if (val == -1) die("nominal value '" + std::string(value) + "' not found for attribute " + a.name);
			if (a.is_class) rec.cls = val;
			else die("nominal feature attributes are not supported ('" + a.name + "')");
		}
	};

	while (arff_read_line(f, buff)) {
		char *line = arff_trim(buff.data());
		if (!line[0]) continue;
		if (line[0] == '%') continue;
		if (reading_data) {
			line = arff_trim(line);
			if (!*line) continue;
			Record rec;
			rec.feat.assign(n_features, 0.0f);
			if (*line == '{') { // sparse row (mirrors readSparseRow)
				char *row = line + 1;
				bool ok = true;
				while (*row != 0 && *row != '}' && ok) {
					while (*row == 9 || *row == ' ') row++;
					char *id = row;
					while (*row != 9 && *row != ' ' && *row != 0) row++;
					if (*row == 0) { ok = false; break; }
					*row = 0; row++;
					while (*row == 9 || *row == ' ') row++;
					char *val = row;
					if (*row == '"' || *row == '\'') {
						row++;
						while (*row != 0 && *row != *val) row++;
						if (*row == 0) { ok = false; break; }
						*row = 0; val++; row++;
						while (*row == 9 || *row == ' ' || *row == ',') row++;
					} else {
						while (*row != ',' && *row != '}' && *row != 0) row++;
						if (*row == 0) { ok = false; break; }
						if (*row == '}') { *row = 0; row++; *row = '}'; }
						else { *row = 0; row++; }
						val = arff_trim(val);
					}
					int att_id = atoi(id);
					if (att_id < 0 || att_id >= (int)attrs.size()) die("sparse row: invalid attribute index");
					read_attr_value((size_t)att_id, rec, val);
					while (*row == 9 || *row == ' ') row++;
				}
				if (!ok) die("malformed sparse data row");
				if (rec.cls == -1) rec.cls = 0; // omitted class attribute = class 0
			} else {            // dense row (mirrors readNormalRow)
				char *row = line;
				for (size_t ci = 0; ci < attrs.size(); ci++) {
					if (*row == 0) die("dense row ended too soon");
					char *p = row;
					char *q = row; while (*q == ' ' || *q == 9) q++;
					if (*q == '\'' || *q == '"') { const char qc = *q; q++; while (*q != 0 && *q != qc) q++; if (*q) q++; row = q; }
					while (*row != 0 && *row != ',') row++;
					char tmpch = *row; *row = 0;
					read_attr_value(ci, rec, arff_trim(p));
					*row = tmpch;
					if (*row == ',') row++;
				}
				if (rec.cls < 0) die("dense row without class value");
			}
			records.push_back(std::move(rec));
		} else if (line[0] == '@') {
			char *val = line + 2; while (*val != ' ' && *val != 0 && *val != 9) val++; *val = 0; val++;
			std::string key = upper(line);
			if (key == "@RELATION") continue;
			if (key == "@DATA") { reading_data = true; prepare_attributes(); continue; }
			if (key == "@ATTRIBUTE") {
				char *info = arff_trim(val);
				if (!*info) die("empty attribute definition");
				char *tv = info + 1; while (*tv != ' ' && *tv != 0 && *tv != 9) tv++; *tv = 0; tv++;
				tv = arff_trim(tv);
				ArffAttribute a;
				a.name = info;
				if (*tv == '{') {
					a.nominal = true;
					tv++;
					char *p = tv;
					while (*tv != '}' && *tv != 0) {
						if (*tv == ',') {
							*tv = 0;
							std::vector<char> t(p, p + strlen(p) + 1);
							a.values.push_back(std::string(arff_trim(t.data())));
							p = ++tv;
						}
						tv++;
					}
					if (*tv == 0) die("malformed nominal attribute '" + a.name + "'");
					*tv = 0;
					std::vector<char> t(p, p + strlen(p) + 1);
					a.values.push_back(std::string(arff_trim(t.data())));
				} else {
					const std::string tn = upper(tv);
					if (tn != "REAL" && tn != "NUMERIC" && tn != "INTEGER")
						die("unsupported attribute type '" + std::string(tv) + "' ('" + a.name + "') - this standalone loads numeric features and one nominal class only");
				}
				attrs.push_back(std::move(a));
			}
		} else die("unexpected line before @DATA: '" + std::string(line) + "'");
	}
	fclose(f);
	if (!reading_data) die("no @DATA section found");
	if (records.empty()) die("no data rows found");

	// class-major stable sort (mirrors sortRecordsByClass), then widen to double
	ArffData d;
	d.n_features = n_features;
	d.n_classes = n_classes;
	d.class_size.assign(n_classes, 0);
	for (const Record &r : records) {
		if (r.cls < 0 || r.cls >= (int)n_classes) die("record with invalid class id");
		d.class_size[(size_t)r.cls]++;
	}
	d.data.resize((size_t)records.size() * n_features);
	size_t idx = 0;
	for (unsigned int c = 0; c < n_classes; c++)
		for (const Record &r : records)
			if (r.cls == (int)c)
				for (unsigned int ff = 0; ff < n_features; ff++)
					d.data[idx++] = (double)r.feat[ff];
	return d;
}

// ---------------------------------------------------------------- scaling
// Per-feature scaling to [0,1] over the WHOLE data set (the reference's
// load-time scaling; --scaler void skips it).
static void scale_to01(ArffData &d) {
	unsigned int samples = 0;
	for (unsigned int c = 0; c < d.n_classes; c++) samples += d.class_size[c];
	for (unsigned int f = 0; f < d.n_features; f++) {
		double mn = 0, mx = 0; bool first = true;
		size_t idx = f;
		for (unsigned int p = 0; p < samples; p++, idx += d.n_features) {
			const double v = d.data[idx];
			if (first) { mn = mx = v; first = false; }
			else { if (v > mx) mx = v; if (v < mn) mn = v; }
		}
		idx = f;
		for (unsigned int p = 0; p < samples; p++, idx += d.n_features)
			d.data[idx] = (mx > mn) ? (d.data[idx] - mn) / (mx - mn) : 0.0;
	}
}

// --------------------------------------------------------------- splitting
// Depth 0: the paper's RR(1, train%, test%) splitter — a random,
// class-stratified, non-overlapping train/test split. The fill/probe/order
// logic reproduces the reference splitter's PRNG consumption exactly.
// Depth 1 (wrapper configuration only): deterministic k-fold CV of the
// depth-0 train part, sliced positionally per class.
struct Split {
	// absolute sample indices within each class, ascending
	std::vector<std::vector<unsigned int>> train, test; // [class][i]
};

static void rr_split_class(unsigned int n, unsigned int perctrain, unsigned int perctest,
                           std::vector<unsigned int> &train, std::vector<unsigned int> &test) {
	const unsigned char id_empty = 0, id_train = 1, id_test = 2;
	std::vector<unsigned char> mark(n, id_empty);
	const unsigned int trsiz = (n * perctrain) / 100;
	const unsigned int tesiz = (n * perctest) / 100;
	auto fill_randomly = [&](unsigned char from, unsigned char to, unsigned int count) {
		for (unsigned int i = 0; i < count; i++) {
			unsigned int piv = (unsigned int)(ss_rand() % (int)n);
			while (mark[piv] != from) { piv++; if (piv > n - 1) piv = 0; }
			mark[piv] = to;
		}
	};
	auto fill = [&](unsigned char from, unsigned char to) {
		for (unsigned int i = 0; i < n; i++) if (mark[i] == from) mark[i] = to;
	};
	if (perctrain <= 50) fill_randomly(id_empty, id_train, trsiz);
	else { fill(id_empty, id_train); fill_randomly(id_train, id_empty, n - trsiz); }
	if (perctrain + perctest == 100) fill(id_empty, id_test);
	else if (perctest <= (100 - perctrain) / 2) fill_randomly(id_empty, id_test, tesiz);
	else { fill(id_empty, id_test); fill_randomly(id_test, id_empty, n - trsiz - tesiz); }
	train.clear(); test.clear();
	for (unsigned int i = 0; i < n; i++) {
		if (mark[i] == id_train) train.push_back(i);
		else if (mark[i] == id_test) test.push_back(i);
	}
}

// k-fold CV folds of the depth-0 train part; fold sizes follow the
// reference recurrence (remaining/remaining_folds per fold, per class)
static std::vector<Split> cv_folds(const Split &outer, unsigned int kfold, unsigned int n_classes) {
	std::vector<Split> folds(kfold);
	for (unsigned int c = 0; c < n_classes; c++) {
		const std::vector<unsigned int> &tr = outer.train[c];
		unsigned int remaining = (unsigned int)tr.size(), od = kfold, start = 0;
		for (unsigned int k = 0; k < kfold; k++) {
			const unsigned int tcs = remaining / od;
			folds[k].train.resize(n_classes); folds[k].test.resize(n_classes);
			for (unsigned int i = 0; i < (unsigned int)tr.size(); i++) {
				if (i >= start && i < start + tcs) folds[k].test[c].push_back(tr[i]);
				else folds[k].train[c].push_back(tr[i]);
			}
			start += tcs; remaining -= tcs; od--;
		}
	}
	return folds;
}

// ----------------------------------------------------------------- subset
// Feature-subset representation with the reference's sign convention:
// membership = positive marker, regardless of direction mode; in backward
// mode the meaning of the raw select/deselect operations inverts.
struct Subset {
	unsigned int n;
	std::vector<signed char> bin; // +-1 selected/deselected, +-3 traversal
	bool forward = true;
	explicit Subset(unsigned int n_) : n(n_), bin(n_, -1) {}
	signed char id_sel() const { return forward ? 1 : -1; }
	signed char id_desel() const { return forward ? -1 : 1; }
	signed char id_traverse() const { return forward ? 3 : -3; }
	void set_forward_mode(bool fwd) { forward = fwd; }
	void deselect_all() { for (unsigned int i = 0; i < n; i++) bin[i] = id_desel(); }
	void select_raw(unsigned int f) { bin[f] = id_sel(); }
	void deselect_raw(unsigned int f) { bin[f] = id_desel(); }
	bool member(unsigned int f) const { return bin[f] > 0; }
	unsigned int get_d() const { unsigned int d = 0; for (unsigned int i = 0; i < n; i++) if (bin[i] > 0) d++; return d; }
	void members(std::vector<unsigned int> &out) const {
		out.clear();
		for (unsigned int i = 0; i < n; i++) if (bin[i] > 0) out.push_back(i);
	}
	void copy_members_from(const Subset &s) { // stateless_copy: hard +-1, mode-independent
		for (unsigned int i = 0; i < n; i++) bin[i] = s.bin[i] > 0 ? 1 : -1;
	}
	void make_random_subset(unsigned int d) { // reference PRNG consumption: d draws + linear probing
		for (unsigned int i = 0; i < n; i++) bin[i] = id_desel();
		for (unsigned int i = 0; i < d; i++) {
			unsigned int piv = (unsigned int)(ss_rand() % (int)n);
			while (bin[piv] != id_desel()) { piv++; if (piv > n - 1) piv = 0; }
			bin[piv] = id_sel();
		}
	}
};

// ---------------------------------------------------------------- criteria
struct Criterion {
	virtual ~Criterion() {}
	virtual bool evaluate(double &result, const Subset &sub) = 0;
};

// (a) the paper's wrapper criterion: k-NN accuracy, mean over the CV folds
// of the current outer split. Distance = Euclidean over the selected
// features (ascending), neighbour list and vote rule as in the reference.
struct WrapperKnn : Criterion {
	const ArffData &d;
	const std::vector<Split> &folds;    // evaluation splits (CV folds, or the outer split alone)
	unsigned int k;
	std::vector<size_t> class_offset;   // into d.data, per class
	std::vector<unsigned int> feats;    // scratch: selected features
	struct Neighbour { double value; unsigned int cls; };
	std::vector<Neighbour> nns;         // descending by distance; closest LAST
	std::vector<double> scores;

	WrapperKnn(const ArffData &d_, const std::vector<Split> &folds_, unsigned int k_) : d(d_), folds(folds_), k(k_) {
		class_offset.resize(d.n_classes);
		size_t off = 0;
		for (unsigned int c = 0; c < d.n_classes; c++) { class_offset[c] = off; off += (size_t)d.class_size[c] * d.n_features; }
	}
	const double *pattern(unsigned int cls, unsigned int i) const {
		return &d.data[class_offset[cls] + (size_t)i * d.n_features];
	}
	double distance(const double *p1, const double *p2) const {
		double result = 0;
		for (size_t i = 0; i < feats.size(); i++) {
			const unsigned int fi = feats[i];
			const double tmp = p1[fi] - p2[fi];
			result += tmp * tmp;
		}
		return sqrt(result);
	}
	// mirrors Classifier_kNN::sort_in (descending list, closest last, cap)
	void sort_in(double value, unsigned int cls, size_t max_size) {
		size_t pos = 0;
		while (pos != nns.size() && value < nns[pos].value) pos++;
		if (nns.size() < max_size || pos != 0) {
			nns.insert(nns.begin() + (long)pos, Neighbour{value, cls});
			if (nns.size() > max_size) nns.erase(nns.begin());
		}
	}
	bool classify(unsigned int &cls, const double *p, const Split &split) {
		const size_t max_size = (size_t)(k - 1) * d.n_classes + 1; // tie-avoidance cap, as in the reference
		nns.clear();
		for (unsigned int c = 0; c < d.n_classes; c++)
			for (unsigned int i : split.train[c])
				sort_in(distance(p, pattern(c, i)), c, max_size);
		scores.assign(d.n_classes, 0.0);
		unsigned int taken = 0;
		for (size_t it = nns.size(); it-- > 0 && taken < k; taken++) scores[nns[it].cls] += 1.0;
		if (taken == 0) return false;
		for (unsigned int c = 0; c < d.n_classes; c++) scores[c] /= (double)taken;
		cls = 0;
		for (unsigned int c = 1; c < d.n_classes; c++) if (scores[c] > scores[cls]) cls = c; // first maximum wins
		return true;
	}
	bool evaluate(double &result, const Subset &sub) override {
		sub.members(feats);
		if (feats.empty()) return false;
		result = 0.0;
		double cnt = 0.0;
		for (const Split &split : folds) {
			unsigned long long count = 0, correct = 0;
			unsigned int clstmp;
			for (unsigned int c_test = 0; c_test < d.n_classes; c_test++)
				for (unsigned int i : split.test[c_test]) {
					if (!classify(clstmp, pattern(c_test, i), split)) return false;
					if (clstmp == c_test) correct++;
					count++;
				}
			result += (count > 0) ? (double)correct / (double)count : 0.0;
			cnt += 1.0;
		}
		result /= cnt;
		return true;
	}
};

// (b) the paper's filter criterion: multinomial Bhattacharyya distance,
// model learned once on the outer split's train part (Laplace-smoothed
// term probabilities per class; class priors from full class sizes).
// Singleton subsets score by the cached Individual Bhattacharyya, exactly
// as in the reference.
struct MultinomBhattacharyya : Criterion {
	const ArffData &d;
	unsigned int n, classes;
	std::vector<double> Nsuminclass; // [class][feature], train-part term counts
	std::vector<double> Pc;          // class priors (full class sizes)
	std::vector<double> Pc_d;        // per-class share of total train term mass
	std::vector<double> theta;       // [class][narrowed feature]
	std::vector<double> IB;          // per-feature individual Bhattacharyya
	std::vector<unsigned int> index; // narrow map
	unsigned int allpatterns = 0;
	double doc_avg_length = 0;
	bool IB_computed = false;
	std::vector<unsigned int> feats;

	MultinomBhattacharyya(const ArffData &d_, const Split &outer) : d(d_), n(d_.n_features), classes(d_.n_classes) {
		Nsuminclass.assign((size_t)n * classes, 0.0);
		Pc.resize(classes); Pc_d.resize(classes);
		theta.resize((size_t)n * classes);
		IB.resize(n);
		index.resize(n);
		// class priors from FULL class sizes (the reference convention)
		unsigned int class_size_sum = 0;
		for (unsigned int c = 0; c < classes; c++) class_size_sum += d.class_size[c];
		for (unsigned int c = 0; c < classes; c++) Pc[c] = (double)d.class_size[c] / (double)class_size_sum;
		// sufficient statistics from the train part, block (=ascending) order
		std::vector<size_t> class_offset(classes);
		size_t off = 0;
		for (unsigned int c = 0; c < classes; c++) { class_offset[c] = off; off += (size_t)d.class_size[c] * n; }
		size_t wCV = 0;
		for (unsigned int c = 0; c < classes; c++) {
			for (unsigned int i : outer.train[c]) {
				const double *p = &d.data[class_offset[c] + (size_t)i * n];
				for (unsigned int f = 0; f < n; f++) Nsuminclass[wCV + f] += p[f];
			}
			allpatterns += (unsigned int)outer.train[c].size();
			wCV += n;
		}
		double total_sum_length = 0;
		wCV = 0;
		for (unsigned int c = 0; c < classes; c++) {
			for (unsigned int f = 0; f < n; f++) total_sum_length += Nsuminclass[wCV + f];
			wCV += n;
		}
		if (total_sum_length == 0) {
			for (unsigned int c = 0; c < classes; c++) Pc_d[c] = 1.0 / (double)classes;
		} else {
			wCV = 0;
			for (unsigned int c = 0; c < classes; c++) {
				double class_sum_length = 0;
				for (unsigned int f = 0; f < n; f++) class_sum_length += Nsuminclass[wCV + f];
				Pc_d[c] = class_sum_length / total_sum_length;
				wCV += n;
			}
		}
	}
	// theta over the current narrow map of width dd (mirrors compute_theta)
	void compute_theta(unsigned int dd) {
		double total_sum_length = 0;
		size_t wCV = 0, wCd = 0;
		for (unsigned int c = 0; c < classes; c++) {
			double class_sum_length = 0;
			for (unsigned int f = 0; f < dd; f++) class_sum_length += Nsuminclass[wCV + index[f]];
			total_sum_length += class_sum_length;
			for (unsigned int f = 0; f < dd; f++)
				theta[wCd++] = (1.0 + Nsuminclass[wCV + index[f]]) / ((double)dd + class_sum_length);
			wCV += n;
		}
		doc_avg_length = total_sum_length / (double)allpatterns;
	}
	void compute_IB() { // mirrors compute_IB (theta at full width required)
		for (unsigned int f = 0; f < n; f++) IB[f] = 0.0;
		for (unsigned int f = 0; f < n; f++) {
			double value = 0.0; unsigned int combs = 0;
			size_t wCV1 = 0;
			for (unsigned int c1 = 0; c1 < classes; c1++) {
				size_t wCV2 = wCV1 + n;
				for (unsigned int c2 = c1 + 1; c2 < classes; c2++) {
					const double thetasum = sqrt(theta[wCV1 + f] * theta[wCV2 + f]) + sqrt((1.0 - theta[wCV1 + f]) * (1.0 - theta[wCV2 + f]));
					value += ((-doc_avg_length) * log(thetasum)) * Pc_d[c1] * Pc_d[c2];
					combs++;
					wCV2 += n;
				}
				wCV1 += n;
			}
			IB[f] = value / (double)combs;
		}
	}
	bool evaluate(double &result, const Subset &sub) override {
		sub.members(feats);
		const unsigned int dd = (unsigned int)feats.size();
		if (dd == 0) return false;
		if (dd == 1) {
			if (!IB_computed) {
				for (unsigned int i = 0; i < n; i++) index[i] = i; // denarrow
				compute_theta(n);
				compute_IB();
				IB_computed = true;
			}
			result = IB[feats[0]];
		} else {
			for (unsigned int i = 0; i < dd; i++) index[i] = feats[i]; // narrow_to
			compute_theta(dd);
			double value = 0.0;
			for (unsigned int c1 = 0; c1 < classes; c1++)
				for (unsigned int c2 = c1 + 1; c2 < classes; c2++) {
					const double *t1 = &theta[(size_t)c1 * dd];
					const double *t2 = &theta[(size_t)c2 * dd];
					double thetasum = 0.0;
					for (unsigned int f = 0; f < dd; f++) thetasum += sqrt(t1[f] * t2[f]);
					value += log(thetasum) * Pc[c1] * Pc[c2];
				}
			result = (-doc_avg_length) * value;
		}
		return true;
	}
};

// counts every criterion evaluation (the reference's counting decorator)
struct CountingCriterion : Criterion {
	Criterion &inner;
	unsigned long long count = 0;
	explicit CountingCriterion(Criterion &c) : inner(c) {}
	bool evaluate(double &result, const Subset &sub) override { count++; return inner.evaluate(result, sub); }
};

// ------------------------------------------------- online statistics
// The per-feature statistics engine (Result_Weighter_Sampled): buffered
// evaluations are z-standardized per batch and folded into adaptive-rate
// per-feature accumulators; score(f) = m_is(f) - m_isnot(f).
struct Weighter {
	struct FeatureStat { double m_is = 0, m_isnot = 0, v_is = 0; unsigned int n_is = 0, n_isnot = 0; };
	struct BatchEntry { double value; std::vector<unsigned int> selected; };
	unsigned int n = 0;
	unsigned int horizon;
	bool frozen = false;
	std::vector<FeatureStat> fs;
	std::vector<BatchEntry> batch;
	std::vector<char> mark;

	explicit Weighter(unsigned int horizon_) : horizon(horizon_ < 1 ? 1 : horizon_) {}
	void reset(unsigned int n_) {
		n = n_;
		fs.assign(n, FeatureStat());
		mark.assign(n, 0);
		batch.clear();
		frozen = false;
	}
	void add(double value, const Subset &sub) {
		if (frozen) return;
		if (n == 0) reset(sub.n);
		BatchEntry e;
		e.value = value;
		sub.members(e.selected);
		batch.push_back(std::move(e));
	}
	void flush_batch() {
		if (frozen) { batch.clear(); return; }
		const size_t B = batch.size();
		if (B == 0) return;
		double mu = 0.0;
		for (size_t i = 0; i < B; i++) mu += batch[i].value;
		mu /= (double)B;
		double var = 0.0;
		for (size_t i = 0; i < B; i++) { const double dv = batch[i].value - mu; var += dv * dv; }
		var /= (double)B;
		const double sd = sqrt(var);
		const bool degenerate = !(sd > 1e-12);
		for (size_t i = 0; i < B; i++) {
			const BatchEntry &e = batch[i];
			const double z = degenerate ? 0.0 : (e.value - mu) / sd;
			for (unsigned int f : e.selected) mark[f] = 1;
			for (unsigned int j = 0; j < n; j++) {
				FeatureStat &s = fs[j];
				if (mark[j]) {
					s.n_is++;
					const double a = 1.0 / (double)(s.n_is < horizon ? s.n_is : horizon);
					s.m_is += a * (z - s.m_is);
					s.v_is += a * (z * z - s.v_is);
				} else {
					s.n_isnot++;
					const double a = 1.0 / (double)(s.n_isnot < horizon ? s.n_isnot : horizon);
					s.m_isnot += a * (z - s.m_isnot);
				}
			}
			for (unsigned int f : e.selected) mark[f] = 0;
		}
		batch.clear();
	}
	void freeze() { flush_batch(); frozen = true; }
	double score(unsigned int f) const { return fs[f].m_is - fs[f].m_isnot; }
	unsigned int count_is(unsigned int f) const { return fs[f].n_is; }
	unsigned int count_isnot(unsigned int f) const { return fs[f].n_isnot; }
};

// -------------------------------------------------- budgeted sampled step
// The sADD/sRMV operator pair (Sequential_Step_Sampled): PRNG consumption,
// proposal construction, tie rules and instrumentation reproduce the
// reference implementation exactly.
enum SamplerMode { SAMPLER_SOFTMAX, SAMPLER_UNIFORM, SAMPLER_TOPK };

struct SampledStep {
	Weighter &stats;
	unsigned int cap;             // forward budget y_f
	unsigned int cap_backward;    // backward budget y_b (0 = full sweeps)
	double cap_frac;              // >0: ceil(frac*pool) overrides cap (forward)
	double explore;               // exploration-floor fraction
	double tau;                   // softmax temperature (<=0 = robust auto)
	SamplerMode sampler;
	// instrumentation (the reference's F/B order diagnostics)
	unsigned int count_forward = 0, count_backward = 0;
	double order_forward = 0.0, order_backward = 0.0;
	unsigned long long all_evals = 0;

	SampledStep(Weighter &stats_, unsigned int cap_, unsigned int cap_backward_, double cap_frac_,
	            double explore_, double tau_, SamplerMode sampler_)
		: stats(stats_), cap(cap_), cap_backward(cap_backward_), cap_frac(cap_frac_),
		  explore(explore_ < 0.0 ? 0.0 : (explore_ > 1.0 ? 1.0 : explore_)), tau(tau_), sampler(sampler_) {}

	void note_step(bool forward, unsigned int order, unsigned int cnt, unsigned int pool, std::ostream &os) {
		const double r = (double)order / (double)cnt;
		if (forward) {
			count_forward++;
			order_forward = ((count_forward - 1) * order_forward + r) / count_forward;
			os << std::endl << "F order = " << r << "(" << order << ") avgorder " << order_forward << " count = " << count_forward << " all_evals = " << all_evals << " pool = " << pool << " proposed = " << cnt << std::endl << std::flush;
		} else {
			count_backward++;
			order_backward = ((count_backward - 1) * order_backward + r) / count_backward;
			os << std::endl << "B order = " << r << "(" << order << ") avgorder " << order_backward << " count = " << count_backward << " all_evals = " << all_evals << " pool = " << pool << " proposed = " << cnt << std::endl << std::flush;
		}
	}

	// classic exhaustive sweep over the current direction's candidate pool
	// (g=1): the fallback for pool<=cap and for cap==0
	bool full_sweep(double &result, Subset &sub, CountingCriterion &crit, unsigned int pool, std::ostream &os) {
		const bool forward = sub.forward;
		double bestval = 0;
		unsigned int order = 0, cnt = 0;
		bool best_available = false;
		unsigned int bestf = sub.n;
		const signed char cand_from = sub.id_desel();      // traversal pool marker
		const signed char cand_mark = sub.id_traverse();
		for (unsigned int f = 0; f < sub.n; f++) {
			if (sub.bin[f] != cand_from) continue;
			sub.bin[f] = cand_mark;                        // candidate = sub +- {f}
			double val;
			if (!crit.evaluate(val, sub)) return false;
			all_evals++;
			stats.add(val, sub);
			cnt++;
			if (!best_available || val > bestval) { bestval = val; order = cnt; bestf = f; best_available = true; }
			sub.bin[f] = cand_from;
		}
		if (!best_available) return false;
		stats.flush_batch();
		// apply the winner (equivalent to the engine's best-subset copy)
		sub.bin[bestf] = sub.id_sel();
		result = bestval;
		note_step(forward, order, cnt, pool, os);
		return true;
	}

	bool sampled_forward(double &result, Subset &sub, CountingCriterion &crit, unsigned int pool, unsigned int want, std::ostream &os) {
		const unsigned int n = sub.n;
		std::vector<unsigned int> freef;
		freef.reserve(pool);
		for (unsigned int f = 0; f < n; f++) if (!sub.member(f)) freef.push_back(f);
		std::vector<unsigned int> prop;
		prop.reserve(want);
		std::vector<char> taken(n, 0);
		if (sampler == SAMPLER_TOPK) {
			std::vector<unsigned int> byscore(freef);
			std::partial_sort(byscore.begin(), byscore.begin() + want, byscore.end(),
				[this](unsigned int a, unsigned int b) { const double sa = stats.score(a), sb = stats.score(b); return sa > sb || (sa == sb && a < b); });
			for (unsigned int i = 0; i < want; i++) prop.push_back(byscore[i]);
		} else {
			unsigned int u = (sampler == SAMPLER_UNIFORM) ? want : (unsigned int)(explore * (double)want + 0.5);
			if (u > want) u = want;
			if (u > 0) {
				std::vector<unsigned int> bycnt(freef);
				const unsigned int le = (sampler == SAMPLER_UNIFORM) ? pool : std::min<unsigned int>(pool, std::max<unsigned int>(4 * u, u));
				if (le < pool)
					std::partial_sort(bycnt.begin(), bycnt.begin() + le, bycnt.end(),
						[this](unsigned int a, unsigned int b) { const auto ca = stats.count_is(a), cb = stats.count_is(b); return ca < cb || (ca == cb && a < b); });
				for (unsigned int k = 0; k < u; k++) {
					const unsigned int j = k + (unsigned int)(frand() * (double)(le - k));
					std::swap(bycnt[k], bycnt[j]);
					prop.push_back(bycnt[k]);
					taken[bycnt[k]] = 1;
				}
			}
			const unsigned int rest = want - u;
			if (rest > 0) {
				std::vector<unsigned int> cand;
				cand.reserve(pool - u);
				for (size_t i = 0; i < freef.size(); i++) if (!taken[freef[i]]) cand.push_back(freef[i]);
				std::vector<double> sc(cand.size());
				for (size_t i = 0; i < cand.size(); i++) sc[i] = stats.score(cand[i]);
				double t = tau;
				if (t <= 0.0) {
					std::vector<double> tmp(sc);
					const size_t q1 = tmp.size() / 4, q3 = (3 * tmp.size()) / 4;
					std::nth_element(tmp.begin(), tmp.begin() + q1, tmp.end());
					const double a = tmp[q1];
					std::nth_element(tmp.begin(), tmp.begin() + q3, tmp.end());
					const double b = tmp[q3];
					t = (b - a) / 1.349;
					if (!(t > 1e-9)) t = 1e-9;
				}
				const double smax = *std::max_element(sc.begin(), sc.end());
				std::vector<double> w(sc.size());
				double W = 0.0;
				for (size_t i = 0; i < sc.size(); i++) { w[i] = std::exp((sc[i] - smax) / t); W += w[i]; }
				for (unsigned int k = 0; k < rest; k++) {
					const double r = frand() * W;
					size_t pick = w.size();
					double acc = 0.0;
					for (size_t i = 0; i < w.size(); i++) {
						if (w[i] <= 0.0) continue;
						acc += w[i];
						if (r < acc) { pick = i; break; }
					}
					if (pick == w.size()) { for (size_t i = w.size(); i-- > 0;) if (w[i] > 0.0) { pick = i; break; } }
					if (pick == w.size()) { // complete-underflow guard: tau->0 limit = argmax(score)
						for (size_t i = 0; i < w.size(); i++) if (w[i] >= 0.0 && (pick == w.size() || sc[i] > sc[pick])) pick = i;
					}
					prop.push_back(cand[pick]);
					W -= w[pick];
					w[pick] = -1.0;
				}
			}
		}
		// evaluate the batch: candidate i = S + {prop[i]}
		double bestval = 0;
		unsigned int bestf = n, order = 0, cnt = 0;
		for (size_t i = 0; i < prop.size(); i++) {
			const unsigned int f = prop[i];
			sub.select_raw(f);
			double val;
			if (!crit.evaluate(val, sub)) return false;
			all_evals++;
			stats.add(val, sub);
			cnt++;
			if (bestf == n || val > bestval) { bestval = val; bestf = f; order = cnt; }
			sub.deselect_raw(f);
		}
		stats.flush_batch();
		if (bestf == n) return false;
		sub.select_raw(bestf);
		result = bestval;
		note_step(true, order, cnt, pool, os);
		return true;
	}

	bool sampled_backward(double &result, Subset &sub, CountingCriterion &crit, unsigned int pool, unsigned int want, std::ostream &os) {
		const unsigned int n = sub.n;
		std::vector<unsigned int> memb;
		memb.reserve(pool);
		for (unsigned int f = 0; f < n; f++) if (sub.member(f)) memb.push_back(f);
		std::vector<unsigned int> prop;
		prop.reserve(want);
		std::vector<char> taken(n, 0);
		if (sampler == SAMPLER_TOPK) {
			std::vector<unsigned int> byscore(memb);
			std::partial_sort(byscore.begin(), byscore.begin() + want, byscore.end(),
				[this](unsigned int a, unsigned int b) { const double sa = stats.score(a), sb = stats.score(b); return sa < sb || (sa == sb && a < b); });
			for (unsigned int i = 0; i < want; i++) prop.push_back(byscore[i]);
		} else {
			unsigned int u = (sampler == SAMPLER_UNIFORM) ? want : (unsigned int)(explore * (double)want + 0.5);
			if (u > want) u = want;
			if (u > 0) {
				std::vector<unsigned int> bycnt(memb);
				const unsigned int le = (sampler == SAMPLER_UNIFORM) ? pool : std::min<unsigned int>(pool, std::max<unsigned int>(4 * u, u));
				if (le < pool)
					std::partial_sort(bycnt.begin(), bycnt.begin() + le, bycnt.end(),
						[this](unsigned int a, unsigned int b) { const auto ca = stats.count_isnot(a), cb = stats.count_isnot(b); return ca < cb || (ca == cb && a < b); });
				for (unsigned int k = 0; k < u; k++) {
					const unsigned int j = k + (unsigned int)(frand() * (double)(le - k));
					std::swap(bycnt[k], bycnt[j]);
					prop.push_back(bycnt[k]);
					taken[bycnt[k]] = 1;
				}
			}
			const unsigned int rest = want - u;
			if (rest > 0) {
				std::vector<unsigned int> cand;
				cand.reserve(pool - u);
				for (size_t i = 0; i < memb.size(); i++) if (!taken[memb[i]]) cand.push_back(memb[i]);
				std::vector<double> sc(cand.size());
				for (size_t i = 0; i < cand.size(); i++) sc[i] = stats.score(cand[i]);
				double t = tau;
				if (t <= 0.0) {
					std::vector<double> tmp(sc);
					const size_t q1 = tmp.size() / 4, q3 = (3 * tmp.size()) / 4;
					std::nth_element(tmp.begin(), tmp.begin() + q1, tmp.end());
					const double a = tmp[q1];
					std::nth_element(tmp.begin(), tmp.begin() + q3, tmp.end());
					const double b = tmp[q3];
					t = (b - a) / 1.349;
					if (!(t > 1e-9)) t = 1e-9;
				}
				const double smin = *std::min_element(sc.begin(), sc.end());
				std::vector<double> w(sc.size());
				double W = 0.0;
				for (size_t i = 0; i < sc.size(); i++) { w[i] = std::exp((smin - sc[i]) / t); W += w[i]; }
				for (unsigned int k = 0; k < rest; k++) {
					const double r = frand() * W;
					size_t pick = w.size();
					double acc = 0.0;
					for (size_t i = 0; i < w.size(); i++) {
						if (w[i] <= 0.0) continue;
						acc += w[i];
						if (r < acc) { pick = i; break; }
					}
					if (pick == w.size()) { for (size_t i = w.size(); i-- > 0;) if (w[i] > 0.0) { pick = i; break; } }
					if (pick == w.size()) { // complete-underflow guard: tau->0 limit = argmin(score)
						for (size_t i = 0; i < w.size(); i++) if (w[i] >= 0.0 && (pick == w.size() || sc[i] < sc[pick])) pick = i;
					}
					prop.push_back(cand[pick]);
					W -= w[pick];
					w[pick] = -1.0;
				}
			}
		}
		// evaluate the batch in place: candidate i = S - {prop[i]}
		double bestval = 0;
		unsigned int bestf = n, order = 0, cnt = 0;
		for (size_t i = 0; i < prop.size(); i++) {
			const unsigned int f = prop[i];
			sub.select_raw(f);   // backward mode: removes f
			double val;
			if (!crit.evaluate(val, sub)) return false;
			all_evals++;
			stats.add(val, sub);
			cnt++;
			if (bestf == n || val > bestval) { bestval = val; bestf = f; order = cnt; }
			sub.deselect_raw(f); // backward mode: restores f
		}
		stats.flush_batch();
		if (bestf == n) return false;
		sub.select_raw(bestf);
		result = bestval;
		note_step(false, order, cnt, pool, os);
		return true;
	}

	bool evaluate_candidates(double &result, Subset &sub, CountingCriterion &crit, std::ostream &os) {
		if (stats.n != sub.n) stats.reset(sub.n);
		const bool forward = sub.forward;
		const unsigned int pool = forward ? (sub.n - sub.get_d()) : sub.get_d();
		if (pool == 0) return false;
		if (forward) {
			unsigned int c = cap;
			if (cap_frac > 0.0) { c = (unsigned int)std::ceil(cap_frac * (double)pool); if (c < 1) c = 1; }
			if (c == 0 || pool <= c) return full_sweep(result, sub, crit, pool, os);
			return sampled_forward(result, sub, crit, pool, c, os);
		}
		if (cap_backward == 0 || pool <= cap_backward) return full_sweep(result, sub, crit, pool, os);
		return sampled_backward(result, sub, crit, pool, cap_backward, os);
	}

	// one sequential Step: temporary direction-mode flip, as in the reference
	bool Step(bool forward, double &result, Subset &sub, CountingCriterion &crit, std::ostream &os) {
		const bool mode_change = (sub.forward != forward);
		if (mode_change) sub.set_forward_mode(forward);
		const bool success = evaluate_candidates(result, sub, crit, os);
		if (mode_change) sub.set_forward_mode(!forward);
		return success;
	}
};

// ------------------------------------------------------------------ SFFS
// Sequential Forward Floating Search over the substituted budgeted
// operators = sSFFS. Loop structure, per-size incumbents, MAXCRIT tie
// rules and the frontier restriction mirror the reference Search_SFFS.
// Solution announcements are emitted as the reference's --progress json
// lines: {"event":"solution","value":V,"d":D,"features":[...]}.
static void emit_solution(std::ostream &os, double value, const Subset &sub) {
	std::ostringstream sos;
	sos << "{\"event\":\"solution\",\"value\":" << value << ",\"d\":" << sub.get_d() << ",\"features\":[";
	bool first = true;
	for (unsigned int f = 0; f < sub.n; f++) if (sub.member(f)) { sos << (first ? "" : ",") << f; first = false; }
	sos << "]}" << std::endl;
	os << sos.str() << std::flush;
}

struct SffsResult {
	double value = 0;
	std::vector<unsigned int> features;
};

static bool sffs_search(unsigned int target_d, unsigned int delta, Subset &sub, CountingCriterion &crit,
                        SampledStep &step, std::ostream &os, SffsResult &out) {
	const unsigned int n = sub.n;
	struct OneSubset { double critvalue = 0; bool present = false; std::vector<signed char> bin; };
	std::vector<OneSubset> bsubs(n);
	Subset pivotsub(n), maxcritsub(n);
	double maxcritval = 0;
	bool havemax = false;
	unsigned int d_max = 0;

	sub.set_forward_mode(true);
	sub.deselect_all();
	unsigned int d = 0;
	double result = 0;

	const unsigned int forward_thr = (target_d > 0 && delta > 0 && target_d + delta < n) ? target_d + delta : n;
	while (d + 1 <= forward_thr) {
		// unconditional forward step
		if (!step.Step(true, result, sub, crit, os)) return false;
		d = sub.get_d();
		if (!havemax || result > maxcritval || (result == maxcritval && d < d_max)) {
			maxcritsub.copy_members_from(sub); maxcritval = result; d_max = d; havemax = true;
			emit_solution(os, maxcritval, maxcritsub);
		}
		if (!bsubs[d - 1].present) {
			bsubs[d - 1].present = true;
			bsubs[d - 1].bin.assign(sub.bin.begin(), sub.bin.end());
			bsubs[d - 1].critvalue = result;
			emit_solution(os, result, sub);
		} else if (result > bsubs[d - 1].critvalue) {
			bsubs[d - 1].bin.assign(sub.bin.begin(), sub.bin.end());
			bsubs[d - 1].critvalue = result;
			emit_solution(os, result, sub);
		}
		pivotsub.copy_members_from(sub);
		// conditional backtracking
		bool backtrack = true;
		while (backtrack && d >= 2) {
			if (!step.Step(false, result, sub, crit, os)) return false;
			d = sub.get_d();
			if (!havemax || result > maxcritval || (result == maxcritval && d < d_max)) {
				maxcritsub.copy_members_from(sub); maxcritval = result; d_max = d; havemax = true;
				emit_solution(os, maxcritval, maxcritsub);
			}
			if (!bsubs[d - 1].present) {
				bsubs[d - 1].present = true;
				bsubs[d - 1].bin.assign(sub.bin.begin(), sub.bin.end());
				bsubs[d - 1].critvalue = result;
				emit_solution(os, result, sub);
			} else if (result > bsubs[d - 1].critvalue) {
				bsubs[d - 1].bin.assign(sub.bin.begin(), sub.bin.end());
				bsubs[d - 1].critvalue = result;
				pivotsub.copy_members_from(sub);
				emit_solution(os, result, sub);
			} else backtrack = false;
		}
		sub.bin.assign(pivotsub.bin.begin(), pivotsub.bin.end());
		d = sub.get_d();
	}
	if (target_d > 0) {
		if (!bsubs[target_d - 1].present) return false;
		out.value = bsubs[target_d - 1].critvalue;
		out.features.clear();
		for (unsigned int f = 0; f < n; f++) if (bsubs[target_d - 1].bin[f] > 0) out.features.push_back(f);
	} else {
		if (!havemax) return false;
		out.value = maxcritval;
		out.features.clear();
		for (unsigned int f = 0; f < n; f++) if (maxcritsub.member(f)) out.features.push_back(f);
	}
	return true;
}

// ------------------------------------------------------------------- main
struct Config {
	std::string data;
	unsigned int rr_train = 50, rr_test = 50;
	unsigned int cv_folds = 0;          // 0 = no inner CV (criterion runs on the outer split)
	std::string scaler = "void";        // void | to01
	std::string criterion;              // wrapper-knn | multinom-bhattacharyya
	unsigned int knn_k = 1;
	unsigned int target_d = 0;
	unsigned int sffs_delta = 0;        // 0 = unrestricted floating frontier
	unsigned int step_cap = 100;
	unsigned int step_cap_backward = 0; // 0 = full backward sweeps (exact floating correction)
	double step_cap_frac = 0.0;
	double step_explore = 0.2;
	double step_tau = 0.0;
	unsigned int step_decay = 100;
	std::string step_sampler = "softmax";
	bool step_frozen = false;
	unsigned long warmup_probes = 0;
	unsigned int warmup_card = 25;
	unsigned int seed = 1;
};

static std::string fmt_double(double v) {
	char buf[48];
	snprintf(buf, sizeof(buf), "%.12g", v);
	return std::string(buf);
}

int main(int argc, char **argv) {
	Config cfg;
	for (int i = 1; i < argc; i++) {
		const std::string a = argv[i];
		auto next = [&]() -> const char * { if (++i >= argc) die("missing value for " + a); return argv[i]; };
		if (a == "--data") cfg.data = next();
		else if (a == "--rr-train") cfg.rr_train = (unsigned int)atoi(next());
		else if (a == "--rr-test") cfg.rr_test = (unsigned int)atoi(next());
		else if (a == "--cv-folds") cfg.cv_folds = (unsigned int)atoi(next());
		else if (a == "--scaler") cfg.scaler = next();
		else if (a == "--criterion") cfg.criterion = next();
		else if (a == "--knn-k") cfg.knn_k = (unsigned int)atoi(next());
		else if (a == "--target-d") cfg.target_d = (unsigned int)atoi(next());
		else if (a == "--sffs-delta") cfg.sffs_delta = (unsigned int)atoi(next());
		else if (a == "--step-cap") cfg.step_cap = (unsigned int)atoi(next());
		else if (a == "--step-cap-backward") cfg.step_cap_backward = (unsigned int)atoi(next());
		else if (a == "--step-cap-frac") cfg.step_cap_frac = atof(next());
		else if (a == "--step-explore") cfg.step_explore = atof(next());
		else if (a == "--step-tau") cfg.step_tau = atof(next());
		else if (a == "--step-decay") cfg.step_decay = (unsigned int)atoi(next());
		else if (a == "--step-sampler") cfg.step_sampler = next();
		else if (a == "--step-frozen") cfg.step_frozen = true;
		else if (a == "--warmup-probes") cfg.warmup_probes = (unsigned long)atol(next());
		else if (a == "--warmup-card") cfg.warmup_card = (unsigned int)atoi(next());
		else if (a == "--seed") cfg.seed = (unsigned int)atoi(next());
		else if (a == "--help" || a == "-h") {
			std::cout <<
				"ssffs - standalone Stochastic Sequential Forward Floating Search (sSFFS)\n"
				"see the header of ssffs.cpp and README.md for the paper configurations\n"
				"options: --data F.arff --rr-train P --rr-test P [--cv-folds K]\n"
				"         --scaler void|to01 --criterion wrapper-knn|multinom-bhattacharyya\n"
				"         [--knn-k K] --target-d D [--sffs-delta D]\n"
				"         [--step-cap N] [--step-cap-backward N] [--step-cap-frac F]\n"
				"         [--step-explore F] [--step-tau F] [--step-decay N]\n"
				"         [--step-sampler softmax|uniform|topk] [--step-frozen]\n"
				"         [--warmup-probes N] [--warmup-card C] [--seed S]\n";
			return 0;
		}
		else die("unknown option '" + a + "' (see --help)");
	}
	if (cfg.data.empty()) die("--data is required");
	if (cfg.criterion != "wrapper-knn" && cfg.criterion != "multinom-bhattacharyya")
		die("--criterion must be wrapper-knn or multinom-bhattacharyya");
	if (cfg.scaler != "void" && cfg.scaler != "to01") die("--scaler must be void or to01");
	if (cfg.rr_train + cfg.rr_test > 100) die("--rr-train + --rr-test must be <= 100");
	SamplerMode sm = SAMPLER_SOFTMAX;
	if (cfg.step_sampler == "uniform") sm = SAMPLER_UNIFORM;
	else if (cfg.step_sampler == "topk") sm = SAMPLER_TOPK;
	else if (cfg.step_sampler != "softmax") die("--step-sampler must be softmax, uniform or topk");

	// pipeline order matches the reference: seed once; load + scale; make the
	// depth-0 split (the only PRNG consumer before warm-up); build criterion;
	// warm-up probes (one statistics batch); run the search
	ss_srand(cfg.seed);
	ArffData d = load_arff(cfg.data);
	if (cfg.scaler == "to01") scale_to01(d);
	const unsigned int n = d.n_features;
	if (cfg.target_d >= n) die("--target-d must be smaller than the number of features");

	Split outer;
	outer.train.resize(d.n_classes); outer.test.resize(d.n_classes);
	for (unsigned int c = 0; c < d.n_classes; c++)
		rr_split_class(d.class_size[c], cfg.rr_train, cfg.rr_test, outer.train[c], outer.test[c]);

	std::vector<Split> eval_splits; // the splits the criterion evaluates over
	if (cfg.cv_folds > 1) eval_splits = cv_folds(outer, cfg.cv_folds, d.n_classes);
	else eval_splits.push_back(outer);

	std::unique_ptr<Criterion> crit_inner;
	if (cfg.criterion == "wrapper-knn") crit_inner.reset(new WrapperKnn(d, eval_splits, cfg.knn_k));
	else crit_inner.reset(new MultinomBhattacharyya(d, outer));
	CountingCriterion crit(*crit_inner);

	Weighter stats(cfg.step_decay);
	SampledStep step(stats, cfg.step_cap, cfg.step_cap_backward, cfg.step_cap_frac,
	                 cfg.step_explore, cfg.step_tau, sm);

	// warm-up: random probes of fixed cardinality seed the statistics; all
	// probes form ONE batch (flushed once), exactly as in the reference
	if (cfg.warmup_probes > 0) {
		const unsigned int r = cfg.warmup_card < n ? cfg.warmup_card : n - 1;
		Subset probe(n);
		stats.reset(n);
		double pv;
		for (unsigned long i = 0; i < cfg.warmup_probes; i++) {
			probe.make_random_subset(r);
			if (!crit.evaluate(pv, probe)) die("warm-up probe evaluation failed");
			stats.add(pv, probe);
		}
		stats.flush_batch();
		if (cfg.step_frozen) stats.freeze();
	}

	Subset sub(n);
	SffsResult res;
	if (!sffs_search(cfg.target_d, cfg.sffs_delta, sub, crit, step, std::cerr, res))
		die("search not finished");

	std::cout << "{\"value\": " << fmt_double(res.value)
	          << ", \"size\": " << res.features.size() << ", \"features\": [";
	for (size_t i = 0; i < res.features.size(); i++) std::cout << (i ? ", " : "") << res.features[i];
	std::cout << "], \"evaluations\": " << crit.count << "}" << std::endl;
	return 0;
}


==> anc/ssffs/trn2arff.py <==
#!/usr/bin/env python3
"""trn2arff.py - convert an FST TRN data file to dense ARFF.

Used to produce the ARFF form of the paper's TRN-format datasets (madelon,
gisette) for the standalone sSFFS implementation, which reads ARFF only.
The TRN header gives per-class sample counts; the data section lists the
samples class by class. The output ARFF keeps that order (attributes
f1..fD numeric, nominal 'class' attribute c0..c{K-1} last).

Usage: python3 trn2arff.py input.trn output.arff
"""
import sys


def main():
    if len(sys.argv) != 3:
        sys.exit("usage: trn2arff.py input.trn output.arff")
    features = classes = None
    class_sizes = []
    data_start = None
    # utf-8-sig: some TRN files carry a UTF-8 BOM; '#data' must be an exact
    # match ('#datafile' opens every TRN header and must not trigger it)
    with open(sys.argv[1], encoding="utf-8-sig") as f:
        lines = f.readlines()
    for i, line in enumerate(lines):
        s = line.strip()
        if s.startswith(";") or not s:
            continue
        if s.startswith("#features"):
            features = int(s.split()[1].replace(",", " "))
        elif s.startswith("#classes"):
            parts = s.replace(",", " ").split()
            classes = int(parts[1])
            class_sizes = [int(x) for x in parts[2:2 + classes]]
        elif s == "#data":
            data_start = i + 1
            break
        elif s.startswith("#"):
            continue
        elif features is not None and classes is not None and data_start is None:
            data_start = i  # data section without a #data keyword
            break
    if features is None or classes is None or data_start is None:
        sys.exit("trn2arff.py: malformed TRN header")

    values = " ".join(lines[data_start:]).split()
    total = sum(class_sizes)
    if len(values) < total * features:
        sys.exit(f"trn2arff.py: expected {total * features} values, found {len(values)}")

    with open(sys.argv[2], "w") as out:
        out.write(f"% converted from {sys.argv[1]} by trn2arff.py\n")
        out.write("@RELATION trn_converted\n\n")
        for j in range(features):
            out.write(f"@ATTRIBUTE f{j + 1} numeric\n")
        out.write("@ATTRIBUTE class {" + ",".join(f"c{c}" for c in range(classes)) + "}\n\n")
        out.write("@DATA\n")
        v = 0
        for c, size in enumerate(class_sizes):
            for _ in range(size):
                out.write(",".join(values[v:v + features]) + f",c{c}\n")
                v += features
    print(f"wrote {sys.argv[2]}: {features} features, {classes} classes, sizes {class_sizes}")


if __name__ == "__main__":
    main()


==> anc/ssffs/uci2arff.py <==
#!/usr/bin/env python3
"""uci2arff.py - build the paper's exact madelon/gisette ARFF files from the
UCI Machine Learning Repository originals.

The paper's experiments use fixed data files whose ROW ORDER and label-to-
class mapping differ from the raw UCI distribution (the rows are grouped by
class, in the order of the historical FST conversion; the random-split
generator consumes samples in file order, so ANY other row order yields
different splits and different results at the same seed). This script
reproduces those files exactly - verified by pinned SHA-256 checksums - so
results obtained with the standalone sSFFS implementation are comparable
with the paper.

Download the originals first (madelon: the TRAINING part; gisette: the
VALIDATION part - note it is NOT the training part):

  https://archive.ics.uci.edu/ml/machine-learning-databases/madelon/MADELON/madelon_train.data
  https://archive.ics.uci.edu/ml/machine-learning-databases/madelon/MADELON/madelon_train.labels
  https://archive.ics.uci.edu/ml/machine-learning-databases/gisette/GISETTE/gisette_valid.data
  https://archive.ics.uci.edu/ml/machine-learning-databases/gisette/GISETTE/gisette_valid.labels

Then:  python3 uci2arff.py madelon <dir-with-downloads> [madelon.arff]
       python3 uci2arff.py gisette <dir-with-downloads> [gisette.arff]

(reuters is not a UCI dataset and is not built here: the paper's
reuters_apte.arff is an anonymized derived term matrix of Reuters-21578,
Distribution 1.0, distributed with FST4 - see the accompanying README.)

Madelon/gisette are (c) their creators (Guyon et al., NIPS 2003 feature
selection challenge), distributed by the UCI ML Repository under CC BY 4.0;
this script redistributes no data, only the conversion.
"""
import hashlib
import sys

DATASETS = {
  "madelon": dict(
    data="madelon_train.data", labels="madelon_train.labels",
    features=500, rows=2000,
    class0_label=-1, class0_size=1000,
    sha_data="0b6e37711efdc7ab74250c51e7d6966bffd9f8f2b0e9971e882c3a7a380c2314",
    sha_labels="10bffcc3b017467cb810d326b931951adcbde2b4870faf981da2991993b48689",
    sha_out="89253681bc457a87fad27aa1f98bd81373cf852709742397fc835efc8765bd1e",
    wrong_rows={600: "the madelon VALIDATION part - the paper uses the "
                     "2000-row TRAINING part (madelon_train.data)",
                1800: "the madelon TEST part - the paper uses the 2000-row "
                      "TRAINING part (madelon_train.data)"},
  ),
  "gisette": dict(
    data="gisette_valid.data", labels="gisette_valid.labels",
    features=5000, rows=1000,
    class0_label=1, class0_size=500,
    sha_data="5cea897956dd172a006132738254a27a8f61ecc1ceb6f5b20639c281d2942254",
    sha_labels="a6b857a0448023f033c4dda2ef848714b4be2ae45ce598d088fb3efb406e08c5",
    sha_out="0959d870ae7d97c8c93a66c0591c09f674341a36e6adf792cb1dac0803e001e6",
    wrong_rows={6000: "the gisette TRAINING part - the paper uses the "
                      "1000-row VALIDATION part (gisette_valid.data)"},
  ),
}

# Row permutation: position k of the output = row PERM[k] of the UCI file
# (0-based). Derived by exact row matching against the paper's data files;
# the first class0_size entries are the class-c0 block. This IS the
# provenance record of the historical conversion's row order.
PERM = {
  "madelon": (
    "429,1,2,7,9,10,11,13,14,15,16,18,20,22,24,25,27,29,30,35,36,37,38,39,44,45"
    ",47,48,49,50,51,53,54,57,60,62,63,64,65,66,68,70,72,73,75,76,77,79,80,81,8"
    "3,84,85,87,88,89,90,91,92,94,96,98,99,100,101,103,105,106,107,108,110,111,"
    "112,113,116,117,120,122,123,125,126,128,129,130,131,132,135,136,137,140,14"
    "1,142,144,145,147,148,149,150,151,152,153,154,157,158,159,160,165,168,169,"
    "173,176,178,179,183,184,185,186,190,193,194,195,196,197,198,200,204,205,20"
    "7,208,209,211,212,214,215,220,221,223,224,225,228,232,234,235,239,242,243,"
    "244,247,248,249,250,252,253,254,255,256,257,261,263,268,269,270,279,280,28"
    "2,289,294,296,297,299,301,305,307,310,317,320,321,322,326,328,329,332,334,"
    "342,344,345,347,352,353,354,355,358,359,361,362,363,364,365,366,368,371,37"
    "2,375,380,382,383,384,386,389,396,401,403,404,405,406,408,414,417,418,420,"
    "423,424,425,426,1688,430,431,432,433,435,436,439,442,443,445,447,448,453,4"
    "54,455,458,459,461,463,466,470,472,473,475,476,478,479,480,481,482,484,486"
    ",489,490,492,494,495,498,499,500,502,503,505,506,507,508,511,515,517,518,5"
    "19,523,524,525,526,527,531,533,534,535,536,537,538,539,541,542,543,544,546"
    ",548,550,552,554,555,556,558,560,562,563,565,568,569,570,571,572,574,577,5"
    "79,580,584,588,589,590,591,592,593,595,598,605,606,609,610,611,612,615,617"
    ",619,620,621,622,623,624,629,633,634,636,637,638,640,642,644,648,659,662,6"
    "63,664,665,668,669,670,671,672,674,676,680,681,685,687,689,690,691,693,694"
    ",695,696,699,700,702,704,705,712,714,717,723,724,726,731,733,734,737,742,7"
    "49,751,754,756,759,760,761,762,763,764,765,766,769,770,772,776,780,783,784"
    ",785,788,791,793,794,795,796,797,804,806,807,810,812,816,818,820,822,823,8"
    "26,828,829,837,840,846,848,849,852,853,854,856,861,866,868,869,873,875,877"
    ",881,882,883,884,885,887,890,892,894,896,899,903,905,906,912,913,914,915,9"
    "16,918,920,923,926,927,928,930,931,932,933,934,937,941,955,957,958,964,966"
    ",967,969,970,971,972,975,976,977,978,981,982,985,987,988,989,991,992,993,9"
    "94,999,1000,1001,1005,1006,1008,1010,1011,1012,1015,1016,1018,1023,1031,10"
    "32,1034,1035,1040,1043,1046,1048,1050,1055,1057,1059,1060,1061,1062,1063,1"
    "064,1065,1066,1071,1072,1074,1076,1077,1078,1080,1081,1082,1084,1085,1086,"
    "1087,1088,1090,1091,1092,1094,1096,1098,1100,1102,1103,1104,1106,1107,1108"
    ",1111,1112,1113,1114,1115,1116,1117,1121,1122,1123,1124,1125,1126,1129,113"
    "2,1134,1137,1138,1141,1142,1144,1146,1149,1150,1157,1158,1161,1162,1163,11"
    "64,1166,1167,1168,1170,1174,1175,1178,1181,1186,1187,1190,1191,1194,1195,1"
    "200,1202,1204,1205,1206,1212,1215,1216,1217,1218,1220,1221,1222,1226,1228,"
    "1229,1234,1235,1238,1240,1242,1243,1244,1245,1246,1248,1252,1255,1257,1258"
    ",1259,1260,1261,1264,1267,1270,1274,1277,1278,1279,1284,1285,1287,1288,128"
    "9,1292,1296,1300,1302,1303,1305,1309,1310,1311,1313,1314,1318,1319,1320,13"
    "22,1323,1324,1327,1331,1333,1334,1338,1339,1340,1342,1343,1344,1345,1347,1"
    "349,1350,1352,1353,1354,1355,1359,1360,1369,1370,1371,1372,1373,1376,1377,"
    "1380,1381,1383,1384,1386,1388,1390,1392,1393,1394,1398,1400,1404,1416,1417"
    ",1418,1421,1422,1424,1425,1426,1430,1431,1433,1434,1437,1440,1441,1449,145"
    "0,1451,1453,1455,1456,1457,1458,1459,1464,1466,1469,1474,1479,1480,1482,14"
    "83,1485,1487,1488,1490,1492,1498,1499,1502,1503,1504,1505,1506,1508,1513,1"
    "515,1516,1518,1519,1520,1521,1522,1523,1524,1526,1527,1530,1531,1536,1537,"
    "1538,1540,1542,1543,1548,1550,1551,1552,1556,1560,1561,1562,1565,1569,1570"
    ",1571,1572,1574,1575,1576,1581,1583,1586,1587,1590,1592,1594,1598,1600,160"
    "2,1603,1604,1605,1606,1607,1609,1610,1614,1617,1618,1621,1623,1624,1626,16"
    "27,1629,1631,1633,1634,1636,1638,1644,1650,1654,1655,1656,1657,1658,1659,1"
    "662,1663,1664,1669,1672,1673,1678,1683,1684,1685,1686,1687,0,1689,1690,169"
    "1,1694,1696,1698,1701,1703,1704,1707,1708,1709,1710,1711,1712,1713,1714,17"
    "15,1717,1718,1723,1727,1730,1732,1733,1735,1736,1737,1738,1739,1740,1743,1"
    "747,1754,1755,1756,1758,1760,1761,1763,1765,1767,1769,1771,1775,1776,1778,"
    "1780,1781,1782,1784,1786,1788,1789,1790,1795,1796,1797,1798,1799,1800,1801"
    ",1803,1805,1806,1808,1809,1812,1813,1814,1815,1816,1817,1818,1821,1823,182"
    "6,1828,1830,1835,1840,1841,1844,1847,1848,1849,1850,1851,1855,1857,1859,18"
    "62,1864,1866,1867,1869,1874,1875,1876,1877,1878,1883,1886,1887,1888,1889,1"
    "890,1891,1894,1895,1896,1900,1907,1908,1909,1910,1911,1912,1913,1914,1915,"
    "1918,1919,1920,1921,1924,1925,1926,1927,1928,1930,1932,1933,1935,1936,1937"
    ",1939,1940,1942,1943,1946,1953,1954,1956,1958,1962,1963,1965,1966,1968,197"
    "1,1974,1978,1979,1982,1983,1986,1988,1990,1991,1992,1993,1996,1997,1744,15"
    "00,1002,3,4,5,6,1003,8,1004,1501,1742,12,1007,1984,1009,1774,17,1745,19,17"
    "46,21,1013,23,1014,1507,26,1868,28,1017,1509,31,32,33,34,1019,1020,1021,10"
    "22,1510,40,41,42,43,1024,1025,46,1026,1027,1028,1029,1030,52,1511,1512,55,"
    "56,1033,58,59,1748,61,1514,1036,1037,1038,1039,67,1749,69,1041,71,1042,175"
    "0,74,1044,1045,1517,78,1047,1751,1049,82,1752,1051,1052,86,1053,1054,1753,"
    "1056,1931,1058,93,1870,95,1871,97,1757,1525,1872,1759,102,1528,104,1529,10"
    "67,1068,1069,109,1070,1873,1967,1073,114,115,1532,1075,118,119,1533,121,15"
    "34,1535,124,1079,1762,127,1985,1764,1083,1539,1934,133,134,1541,1766,1969,"
    "138,139,1089,1544,1545,143,1546,1093,146,1547,1095,1768,1097,1549,1099,197"
    "0,1101,155,156,1770,1879,1553,1105,161,162,163,164,1554,166,167,1555,1772,"
    "170,171,172,1109,174,175,1110,177,1557,1558,180,181,182,1559,1773,1741,188"
    "0,187,188,189,1563,191,192,1118,1119,1120,1564,1881,1566,199,1567,201,202,"
    "203,1568,1777,206,1127,1128,1882,210,1130,1131,213,1779,1133,216,217,218,2"
    "19,1998,1135,222,1136,1573,1884,226,227,1139,229,230,231,1140,233,1885,178"
    "3,236,237,238,1143,240,241,1577,1145,1578,245,246,1147,1148,1579,1580,251,"
    "1151,1152,1153,1154,1155,1156,258,259,260,1938,262,1582,264,265,266,267,11"
    "59,1160,1785,271,272,273,274,275,276,277,278,1584,1585,281,1972,283,284,28"
    "5,286,287,288,1165,290,291,292,293,1787,295,1588,1589,298,1169,300,1973,30"
    "2,303,304,1171,306,1172,308,309,1173,311,312,313,314,315,316,1591,318,319,"
    "1941,1176,1177,323,324,325,1593,327,1179,1180,330,331,1987,333,1182,335,33"
    "6,337,338,339,340,341,1183,343,1184,1185,346,1595,348,349,350,351,1596,118"
    "8,1189,1597,356,357,1791,1192,360,1193,1599,1792,1196,1197,1198,367,1199,3"
    "69,370,1601,1201,373,374,1793,376,377,378,379,1203,381,1794,1975,1892,385,"
    "1207,387,388,1208,390,391,392,393,394,395,1209,397,398,399,400,1210,402,12"
    "11,1893,1213,1214,407,1944,409,410,411,412,413,1608,415,416,1945,1976,419,"
    "1219,421,422,1611,1612,1613,1223,427,428,1224,1225,1897,1227,1615,434,1616"
    ",1230,437,438,1231,440,441,1232,1233,444,1802,446,1898,1236,449,450,451,45"
    "2,1237,1619,1239,456,457,1620,1241,460,1804,462,1622,464,465,1899,467,468,"
    "469,1947,471,1625,1247,474,1807,1249,477,1250,1251,1901,1253,1254,483,1628"
    ",485,1256,487,488,1902,1630,491,1810,493,1632,1811,496,497,1262,1263,1903,"
    "501,1265,1266,504,1635,1268,1269,1904,509,510,1271,512,513,514,1272,516,12"
    "73,1637,1275,520,521,522,1276,1905,1639,1640,1280,528,529,530,1281,532,128"
    "2,1283,1641,1642,1286,1643,1906,540,1645,1290,1291,1646,545,1293,547,1294,"
    "549,1295,551,1647,553,1297,1298,1299,557,1648,559,1301,561,1649,1948,564,1"
    "304,566,567,1651,1306,1307,1308,1652,573,1653,575,576,1949,578,1312,1950,5"
    "81,582,583,1819,585,586,587,1315,1316,1317,1820,1951,1822,594,1321,596,597"
    ",1660,599,600,601,602,603,604,1661,1952,607,608,1325,1326,1824,1328,613,61"
    "4,1329,616,1330,618,1825,1332,1665,1666,1335,1336,625,626,627,628,1337,630"
    ",631,632,1667,1668,635,1977,1341,1670,639,1671,641,1827,643,1999,645,646,6"
    "47,1346,649,650,651,652,653,654,655,656,657,658,1674,660,661,1348,1675,167"
    "6,1351,666,667,1677,1829,1679,1680,1356,673,1357,675,1358,677,678,679,1681"
    ",1682,682,683,684,1361,686,1362,688,1363,1364,1365,692,1366,1367,1368,1955"
    ",697,698,1831,1832,701,1833,703,1834,1374,706,707,708,709,710,711,1375,713"
    ",1989,715,716,1836,718,719,720,721,722,1378,1379,725,1837,727,728,729,730,"
    "1838,732,1382,1692,735,736,1693,738,739,740,741,1385,743,744,745,746,747,7"
    "48,1839,750,1387,752,753,1695,755,1389,757,758,1916,1391,1697,1917,1699,13"
    "95,1396,1397,767,768,1700,1399,771,1842,773,774,775,1401,777,778,779,1402,"
    "781,782,1403,1702,1405,786,787,1406,789,790,1407,792,1408,1409,1410,1411,1"
    "412,798,799,800,801,802,803,1413,805,1414,1415,808,809,1843,811,1957,813,8"
    "14,815,1705,817,1419,819,1420,821,1706,1845,824,825,1423,827,1846,1980,830"
    ",831,832,833,834,835,836,1959,838,839,1427,841,842,843,844,845,1428,847,14"
    "29,1960,850,851,1922,1432,1923,855,1852,857,858,859,860,1435,862,863,864,8"
    "65,1436,867,1853,1438,870,871,872,1439,874,1716,876,1854,878,879,880,1442,"
    "1443,1444,1445,1446,886,1447,888,889,1448,891,1961,893,1719,895,1720,897,8"
    "98,1452,900,901,902,1721,904,1454,1722,907,908,909,910,911,1856,1724,1725,"
    "1726,1460,917,1461,919,1462,921,922,1463,924,925,1981,1465,1728,929,1467,1"
    "468,1729,1470,1471,935,936,1472,938,939,940,1473,942,943,944,945,946,947,9"
    "48,949,950,951,952,953,954,1858,956,1475,1476,959,960,961,962,963,1477,965"
    ",1478,1731,968,1994,1481,1860,1734,973,974,1484,1861,1486,1964,979,980,186"
    "3,1489,983,984,1995,986,1491,1865,1493,990,1494,1495,1496,1497,995,996,997"
    ",998,1929"
  ),
  "gisette": (
    "259,1,3,4,10,11,13,15,16,17,18,19,21,22,23,24,26,27,29,30,31,33,34,35,37,4"
    "0,42,43,46,48,54,55,59,60,63,66,67,68,69,73,74,75,78,79,81,82,83,85,87,89,"
    "90,94,96,99,102,103,104,105,107,108,110,112,114,115,119,121,123,126,133,13"
    "5,136,137,139,140,141,143,144,145,147,148,150,152,153,154,156,158,160,162,"
    "164,168,169,170,171,174,175,176,177,178,181,185,187,188,190,191,192,194,19"
    "8,199,200,201,203,206,208,210,212,213,216,218,220,221,223,226,227,232,237,"
    "239,240,245,246,247,248,249,250,251,252,254,256,257,357,260,263,265,267,26"
    "8,269,272,273,277,278,279,280,281,283,287,289,292,293,295,296,297,298,300,"
    "301,307,308,309,310,311,314,315,318,322,324,326,330,333,335,336,338,339,34"
    "0,341,345,346,347,348,350,352,356,0,359,360,361,362,364,366,367,369,372,37"
    "3,377,378,380,381,382,384,388,391,392,396,398,399,400,401,403,404,411,415,"
    "420,421,422,424,426,427,430,433,435,436,437,438,439,443,444,445,446,451,45"
    "3,455,458,461,464,465,466,468,470,473,474,475,476,479,480,481,484,485,487,"
    "488,491,492,495,496,497,498,500,501,504,507,509,511,512,513,520,522,523,52"
    "4,527,528,529,532,534,535,537,539,541,546,547,548,549,550,554,556,557,559,"
    "560,561,562,565,570,571,573,574,575,576,577,578,584,588,589,590,595,597,59"
    "8,600,601,603,608,609,611,612,614,619,624,625,626,631,632,634,635,637,638,"
    "639,641,644,647,649,653,659,660,661,662,666,669,672,673,677,679,681,683,68"
    "4,686,687,688,689,690,692,693,698,700,703,706,707,710,711,714,719,720,721,"
    "722,723,724,725,728,730,731,732,733,737,738,739,744,746,748,751,753,755,75"
    "6,758,759,760,762,764,765,767,772,773,775,777,778,785,792,794,796,797,799,"
    "801,805,806,807,811,813,814,815,819,820,822,823,826,829,831,833,834,835,83"
    "9,840,843,844,845,848,852,854,857,858,859,861,865,866,868,869,870,873,875,"
    "878,879,883,884,885,887,888,889,892,893,895,896,904,908,910,911,912,913,91"
    "8,919,920,921,922,924,926,934,936,937,938,943,945,947,949,951,954,955,957,"
    "958,959,961,963,964,966,967,968,971,973,977,978,979,980,981,983,986,987,98"
    "8,991,993,996,997,596,763,2,502,503,5,6,7,8,9,985,505,12,506,14,890,508,76"
    "6,510,891,20,768,769,514,515,25,516,517,28,518,519,770,32,521,771,948,36,9"
    "72,38,39,525,41,526,774,44,45,894,47,946,49,50,51,52,53,530,531,56,57,58,9"
    "50,533,61,62,999,64,65,779,536,780,538,70,71,72,781,540,782,76,77,542,543,"
    "80,544,545,783,84,784,86,897,88,786,787,91,92,93,551,95,552,97,98,553,100,"
    "101,788,555,789,790,106,558,791,109,898,111,793,113,899,563,116,117,118,56"
    "4,120,795,122,566,124,125,567,127,128,129,130,131,132,568,134,569,900,901,"
    "138,572,798,902,142,800,903,802,146,803,579,149,580,151,581,582,583,155,80"
    "4,157,585,159,586,161,587,163,952,165,166,167,905,906,591,592,172,173,593,"
    "594,808,776,809,179,180,810,182,183,184,599,186,907,812,189,602,953,604,19"
    "3,605,195,196,197,606,607,909,974,202,610,204,205,816,207,817,209,613,211,"
    "818,615,214,215,616,217,617,219,618,975,222,620,224,225,621,622,228,229,23"
    "0,231,623,233,234,235,236,956,238,821,976,241,242,243,244,627,628,629,630,"
    "914,824,633,825,253,915,255,636,827,258,828,916,261,262,640,264,830,266,64"
    "2,643,917,270,271,645,646,274,275,276,832,648,994,650,651,282,652,284,285,"
    "286,995,288,654,290,291,655,656,294,657,658,960,836,299,837,838,302,303,30"
    "4,305,306,663,664,665,989,667,312,313,668,962,316,317,670,319,320,321,671,"
    "323,841,325,842,327,328,329,674,331,332,675,334,676,923,337,678,990,680,92"
    "5,342,343,344,682,846,847,685,349,998,351,849,353,354,355,850,851,358,927,"
    "691,853,928,363,694,365,695,696,368,697,370,371,855,699,374,375,376,856,70"
    "1,379,702,929,704,383,705,385,386,387,930,389,390,931,708,393,394,395,709,"
    "397,860,932,712,713,402,862,715,405,406,407,408,409,410,716,412,413,414,71"
    "7,416,417,418,419,718,863,864,423,933,425,965,867,428,429,935,431,432,982,"
    "434,726,727,992,729,871,440,441,442,872,984,874,734,447,448,449,450,735,45"
    "2,736,454,939,456,457,876,459,460,877,462,463,740,741,742,467,743,469,940,"
    "471,472,745,941,747,880,477,478,749,750,881,482,483,752,882,486,754,942,48"
    "9,490,969,757,493,494,944,886,970,761,499"
  ),
}


def sha256(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for chunk in iter(lambda: f.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def main():
    if len(sys.argv) not in (3, 4) or sys.argv[1] not in DATASETS:
        sys.exit("usage: uci2arff.py madelon|gisette <dir-with-uci-files> [out.arff]")
    name, srcdir = sys.argv[1], sys.argv[2].rstrip("/")
    ds = DATASETS[name]
    out_path = sys.argv[3] if len(sys.argv) == 4 else name + ".arff"
    data_path = srcdir + "/" + ds["data"]
    labels_path = srcdir + "/" + ds["labels"]

    for p, want in ((data_path, ds["sha_data"]), (labels_path, ds["sha_labels"])):
        try:
            got = sha256(p)
        except OSError as e:
            sys.exit(f"uci2arff.py: cannot read {p}: {e}")
        if got != want:
            print(f"WARNING: {p} does not match the expected UCI original "
                  f"(sha256 {got[:16]}..., expected {want[:16]}...). "
                  "Continuing - the final output check below is authoritative.",
                  file=sys.stderr)

    rows = [l.split() for l in open(data_path) if l.strip()]
    labels = [int(l) for l in open(labels_path) if l.strip()]
    if len(rows) != ds["rows"]:
        hint = ds["wrong_rows"].get(len(rows), "an unexpected file")
        sys.exit(f"uci2arff.py: {data_path} has {len(rows)} rows - this looks "
                 f"like {hint}.")
    if len(labels) != len(rows):
        sys.exit(f"uci2arff.py: {len(labels)} labels for {len(rows)} rows")
    if any(len(r) != ds["features"] for r in rows):
        sys.exit(f"uci2arff.py: expected {ds['features']} values per row")

    # PERM entries are adjacent string literals -> one concatenated string
    perm = [int(x) for x in PERM[name].split(",")]
    c0, s0 = ds["class0_label"], ds["class0_size"]
    if not all(labels[i] == c0 for i in perm[:s0]) or \
       not all(labels[i] == -c0 for i in perm[s0:]):
        sys.exit("uci2arff.py: labels disagree with the pinned class blocks - "
                 "wrong or corrupted labels file")

    parts = [f"% {name}: converted from the UCI originals by uci2arff.py "
             "(row order and class mapping of the paper's experiments)\n",
             "@RELATION trn_converted\n\n"]
    parts += [f"@ATTRIBUTE f{j + 1} numeric\n" for j in range(ds["features"])]
    parts.append("@ATTRIBUTE class {c0,c1}\n\n@DATA\n")
    for k, i in enumerate(perm):
        parts.append(",".join(rows[i]) + (",c0\n" if k < s0 else ",c1\n"))
    out = "".join(parts)

    got = hashlib.sha256(out.encode()).hexdigest()
    if got != ds["sha_out"]:
        sys.exit("uci2arff.py: OUTPUT CHECK FAILED - the produced file does not "
                 "match the paper's data file. Do not use it; re-download the "
                 "originals from the UCI URLs in the header.")
    with open(out_path, "w") as f:
        f.write(out)
    print(f"wrote {out_path}: {ds['features']} features, {len(rows)} rows, "
          f"sha256 verified == the paper's {name} data")


if __name__ == "__main__":
    main()


==> anc/ssffs/verify.sh <==
#!/bin/sh
# verify.sh - verifies that the standalone sSFFS reproduces the FST4
# reference implementation exactly, in the two criterion configurations
# used in the paper's experiments.
#
# Usage:  FST_BIN=path/to/fst4 DATA_DIR=path/to/data sh verify.sh [workdir]
#
#   FST_BIN   the fst4 CLI binary (built from FST4 under the fixed release
#             preset: -O2 -funroll-loops -ffp-contract=off -DNDEBUG)
#   DATA_DIR  directory holding madelon_train_nips_500.trn and
#             reuters_apte.arff
#
# For each configuration the script runs both implementations at the same
# seed and compares byte for byte:
#   - the per-improvement solution trace  ({"event":"solution",...}),
#   - the step-order diagnostic trace     (F/B order lines),
#   - the final subset, criterion value (%.12g) and evaluation count.
set -e
HERE=$(cd "$(dirname "$0")" && pwd)
WORK=${1:-"$HERE/verify_work"}
SEED=${SEED:-1}
FST_BIN=${FST_BIN:?set FST_BIN to the fst4 binary}
DATA_DIR=${DATA_DIR:?set DATA_DIR to the data directory}
mkdir -p "$WORK"

echo "building ssffs (fixed FP flags)..."
c++ -std=c++17 -O2 -funroll-loops -ffp-contract=off -DNDEBUG -o "$WORK/ssffs" "$HERE/ssffs.cpp"

if [ ! -f "$WORK/madelon_train_nips_500.arff" ]; then
	echo "converting madelon to ARFF..."
	python3 "$HERE/trn2arff.py" "$DATA_DIR/madelon_train_nips_500.trn" "$WORK/madelon_train_nips_500.arff"
fi

compare() {
	name=$1
	grep '^{"event"' "$WORK/fst4_$name.err" >"$WORK/fst4_$name.solutions"
	grep '^{"event"' "$WORK/ssffs_$name.err" >"$WORK/ssffs_$name.solutions"
	grep '^[FB] order' "$WORK/fst4_$name.err" >"$WORK/fst4_$name.orders"
	grep '^[FB] order' "$WORK/ssffs_$name.err" >"$WORK/ssffs_$name.orders"
	python3 - "$WORK" "$name" <<'EOF'
import json, sys
work, name = sys.argv[1], sys.argv[2]
a = json.load(open(f"{work}/fst4_{name}.out"))
b = json.load(open(f"{work}/ssffs_{name}.out"))
ar = a["result"]
fields = {
    "features": (ar["features"], b["features"]),
    "value":    ("%.12g" % ar["value"], "%.12g" % b["value"]),
    "evals":    (a.get("stats", {}).get("evaluations"), b["evaluations"]),
}
ok = True
for k, (x, y) in fields.items():
    if x != y:
        ok = False
        print(f"  MISMATCH {k}: fst4={x} ssffs={y}")
if ok:
    print(f"  final result: value={fields['value'][0]} size={len(ar['features'])} evaluations={fields['evals'][0]} -- MATCH")
sys.exit(0 if ok else 1)
EOF
	if cmp -s "$WORK/fst4_$name.solutions" "$WORK/ssffs_$name.solutions"; then
		echo "  solution trace: $(wc -l <"$WORK/fst4_$name.solutions" | tr -d ' ') lines -- BYTE-IDENTICAL"
	else
		echo "  solution trace MISMATCH:"; diff "$WORK/fst4_$name.solutions" "$WORK/ssffs_$name.solutions" | head -6; exit 1
	fi
	if cmp -s "$WORK/fst4_$name.orders" "$WORK/ssffs_$name.orders"; then
		echo "  step-order trace: $(wc -l <"$WORK/fst4_$name.orders" | tr -d ' ') lines -- BYTE-IDENTICAL"
	else
		echo "  step-order trace MISMATCH:"; diff "$WORK/fst4_$name.orders" "$WORK/ssffs_$name.orders" | head -6; exit 1
	fi
}

echo
echo "=== configuration (a): wrapper - 1-NN accuracy, 3-fold CV, madelon ==="
"$FST_BIN" --data "$WORK/madelon_train_nips_500.arff" --format arff \
	--splitter randrand --rr-splits 1 --rr-train 50 --rr-test 50 \
	--splitter2 cv --splitter2-cv-folds 3 --scaler to01 \
	--criterion wrapper-knn --knn-k 1 --knn-distance L2 \
	--search sffs --target-d 20 --sffs-delta 5 \
	--evaluator sampled --step-cap 100 --step-cap-backward 50 \
	--step-explore 0.2 --step-tau 0 --step-decay 100 \
	--warmup-probes 200 --warmup-card 10 --seed "$SEED" \
	--output json --progress json >"$WORK/fst4_wrapper.out" 2>"$WORK/fst4_wrapper.err"
"$WORK/ssffs" --data "$WORK/madelon_train_nips_500.arff" \
	--rr-train 50 --rr-test 50 --cv-folds 3 --scaler to01 \
	--criterion wrapper-knn --knn-k 1 --target-d 20 --sffs-delta 5 \
	--step-cap 100 --step-cap-backward 50 \
	--warmup-probes 200 --warmup-card 10 --seed "$SEED" \
	>"$WORK/ssffs_wrapper.out" 2>"$WORK/ssffs_wrapper.err"
compare wrapper

echo
echo "=== configuration (b): filter - multinomial Bhattacharyya, reuters ==="
"$FST_BIN" --data "$DATA_DIR/reuters_apte.arff" --format arff \
	--splitter randrand --rr-splits 1 --rr-train 50 --rr-test 40 \
	--scaler void --criterion multinom-bhattacharyya \
	--search sffs --target-d 25 --sffs-delta 5 \
	--evaluator sampled --step-cap 100 --step-cap-backward 50 \
	--step-explore 0.2 --step-tau 0 --step-decay 100 \
	--warmup-probes 2000 --warmup-card 25 --seed "$SEED" \
	--output json --progress json >"$WORK/fst4_filter.out" 2>"$WORK/fst4_filter.err"
"$WORK/ssffs" --data "$DATA_DIR/reuters_apte.arff" \
	--rr-train 50 --rr-test 40 --scaler void \
	--criterion multinom-bhattacharyya --target-d 25 --sffs-delta 5 \
	--step-cap 100 --step-cap-backward 50 \
	--warmup-probes 2000 --warmup-card 25 --seed "$SEED" \
	>"$WORK/ssffs_filter.out" 2>"$WORK/ssffs_filter.err"
compare filter

echo
echo "ALL CHECKS PASSED"

